Modeling uncertainties of $t\bar{t}W^\pm$ multilepton signatures

In light of recent discrepancies between the modeling of $t\bar{t} W^\pm$ signatures and measurements reported by the Large Hadron Collider (LHC) experimental collaborations, we investigate in detail theoretical uncertainties for multi-lepton signatures. We compare results from the state-of-the-art full off-shell calculation and its Narrow Width Approximation to results obtained from the on-shell $t\bar{t} W^\pm$ calculation, with approximate spin-correlations in top-quark and $W$ decays, matched to parton showers. In the former case double-, single-, and non-resonant contributions together with interference effects are taken into account, while the latter two cases are only based on the double resonant top-quark contributions. The comparison is performed for the LHC at $\sqrt{s} = 13$ TeV for which we study separately the multi-lepton signatures as predicted from the dominant NLO contributions at the perturbative orders $\mathcal{O}(\alpha_s^3\alpha^6)$ and $\mathcal{O}(\alpha_s\alpha^8)$. Furthermore, we combine both contributions and propose a simple way to approximately incorporate the full off-shell effects in the NLO computation of on-shell $pp\to t\bar{t} W^\pm$ matched to parton showers.

==> anc/NLOPS/MC_ttW_multiLeptons.cc <==
// -*- C++ -*-
#include "Rivet/Analysis.hh"
#include "Rivet/AnalysisLoader.hh"
#include "Rivet/AnalysisHandler.hh"
#include "Rivet/Projections/DressedLeptons.hh"
#include "Rivet/Projections/FastJets.hh"
#include "Rivet/Projections/FinalState.hh"
#include "Rivet/Projections/HadronicFinalState.hh"
#include "Rivet/Projections/MissingMomentum.hh"
#include "Rivet/Projections/PromptFinalState.hh"
#include "Rivet/Projections/VetoedFinalState.hh"

namespace Rivet {

/// @brief Add a short analysis description here
class MC_ttW_multiLeptons : public Analysis {
  public:
    /// Constructor
    DEFAULT_RIVET_ANALYSIS_CTOR(MC_ttW_multiLeptons);

    /// @name Analysis methods
    ///@{

    /// Book histograms and initialise projections before the run
    void init() {
        // To project out all final state particles in an event
        FinalState fs;

        // Initialise and register projections
        // Get photons to dress leptons
        IdentifiedFinalState ph_id(fs);
        ph_id.acceptIdPair(PID::PHOTON);
        PromptFinalState photons(ph_id);
        photons.acceptTauDecays(false);
        declareProjection(photons, "photons");

        // Projection to find prompt leptons
        Cut lepton_cuts = Cuts::absrap < 2.5 && Cuts::pT > 25 * GeV;
        IdentifiedFinalState lepton_id(fs);
        lepton_id.acceptIdPair(PID::ELECTRON);
        lepton_id.acceptIdPair(PID::MUON);
        PromptFinalState leptons(lepton_id);
        leptons.acceptTauDecays(true);
        declareProjection(leptons,"leptons");
        DressedLeptons dressed_leptons(photons, leptons, 0.1, lepton_cuts, true);
        declareProjection(dressed_leptons, "dressed_leptons");

        // Projection to find neutrinos and produce MET
        IdentifiedFinalState nu_id(fs);
        nu_id.acceptNeutrinos();
        declareProjection(nu_id, "neutrinos");
        PromptFinalState neutrinos(nu_id);
        neutrinos.acceptTauDecays(true);

        // Projection to find jets
        VetoedFinalState vfs(fs);
        vfs.addVetoOnThisFinalState(dressed_leptons);
        vfs.addVetoOnThisFinalState(neutrinos);
        FastJets jets(vfs, FastJets::ANTIKT, 0.4);
        jets.useInvisibles();
        declareProjection(jets, "jets");
        
        // Missing momentum
        declare(MissingMomentum(fs), "MET");

        // Book histograms
        // Total cross section
        book(_h["xsec_tot"], "xsec_tot", 1, 0.0, 1.0);
        book(_h["xsec"], "xsec", 1, 0.0, 1.0);

        // Jets
        book(_h["n_ex_jets"], "n_ex_jets", 11, 1.5, 12.5);
        book(_h["n_ex_ljets"], "n_ex_ljets", 9, -0.5, 8.5);
        book(_h["n_ex_bjets"], "n_ex_bjets", 5, 1.5, 6.5);
        book(_h["n_inc_jets"], "n_inc_jets", 11, 1.5, 12.5);
        book(_h["n_inc_ljets"], "n_inc_ljets", 9, -0.5, 8.5);
        book(_h["n_inc_bjets"], "n_inc_bjets", 5, 1.5, 6.5);

        // b-jet kinematics
        book(_h["pT_b1"], "pT_b1", 10, 0.0, 600.0);
        book(_h["pT_b2"], "pT_b2", 10, 0.0, 400.0);
        book(_h["y_b1"], "y_b1", 10, -2.5, 2.5);
        book(_h["y_b2"], "y_b2", 10, -2.5, 2.5);
        book(_h["M_bb"], "M_bb", 10, 0.0, 900.0);
        book(_h["pT_bb"], "pT_bb", 10, 0.0, 900.0);
        book(_h["dR_bb"], "dR_bb", 10, 0.0, 5.0);
        book(_h["dPhi_bb"], "dPhi_bb", 10, 0.0, 1.0);
        // CHARGE BLIND OBSERVABLES
        // leptons
        book(_h["pT_l1"], "pT_l1", 10, 0.0, 500.0);
        book(_h["pT_l2"], "pT_l2", 10, 0.0, 300.0);
        book(_h["pT_l3"], "pT_l3", 10, 0.0, 150.0);
        book(_h["y_l1"], "y_l1", 10, -2.5, 2.5);
        book(_h["y_l2"], "y_l2", 10, -2.5, 2.5);
        book(_h["y_l3"], "y_l3", 10, -2.5, 2.5);
        book(_h["dR_l1l2"], "dR_l1l2", 10, 0.0, 5.0);
        book(_h["dR_l1l3"], "dR_l1l3", 10, 0.0, 5.0);
        book(_h["dR_l2l3"], "dR_l2l3", 10, 0.0, 5.0);
        book(_h["dPhi_l1l2"], "dPhi_l1l2", 10, 0.0, 1.0);
        book(_h["dPhi_l1l3"], "dPhi_l1l3", 10, 0.0, 1.0);
        book(_h["dPhi_l2l3"], "dPhi_l2l3", 10, 0.0, 1.0);
        book(_h["pT_miss"], "pT_miss", 10, 0.0, 500.0);
        // mixed 
        book(_h["HT_lep"], "HT_lep", 10, 0.0, 1000.0);
        book(_h["HT_vis"], "HT_vis", 10, 0.0, 1500.0);
        book(_h["HT"], "HT", 10, 0.0, 2000.0);
        book(_h["dPhi_b1l1"], "dPhi_b1l1", 10, 0.0, 1.0);
        book(_h["dPhi_b1l2"], "dPhi_b1l2", 10, 0.0, 1.0);
        book(_h["dPhi_b1l3"], "dPhi_b1l3", 10, 0.0, 1.0);
        book(_h["dPhi_b2l1"], "dPhi_b2l1", 10, 0.0, 1.0);
        book(_h["dPhi_b2l2"], "dPhi_b2l2", 10, 0.0, 1.0);
        book(_h["dPhi_b2l3"], "dPhi_b2l3", 10, 0.0, 1.0);
        book(_h["M_mub"], "M_mub", 10, 0.0, 200.0);
        // LO
        book(_h["pT_j1"], "pT_j1", 10, 0.0, 600.0);
        book(_h["y_j1"], "y_j1", 10, -2.5, 2.5);
        // CHARGE AWARE OBSERVABLES
        book(_h["pT_SS_l1"], "pT_SS_l1", 10, 0.0, 500.0);
        book(_h["pT_SS_l2"], "pT_SS_l2", 10, 0.0, 300.0);
        book(_h["pT_OS_l1"], "pT_OS_l1", 10, 0.0, 500.0);
        book(_h["y_SS_l1"], "y_SS_l1", 10, -2.5, 2.5);
        book(_h["y_SS_l2"], "y_SS_l2", 10, -2.5, 2.5);
        book(_h["y_OS_l1"], "y_OS_l1", 10, -2.5, 2.5);
        book(_h["dR_SS_l1l2"], "dR_SS_l1l2", 10, 0.0, 5.0);
        book(_h["dR_OS_l1l1"], "dR_OS_l1l1", 10, 0.0, 5.0);
        book(_h["dR_OS_l2l1"], "dR_OS_l2l1", 10, 0.0, 5.0);
        book(_h["dPhi_SS_l1l2"], "dPhi_SS_l1l2", 10, 0.0, 1.0);
        book(_h["dPhi_OS_l1l1"], "dPhi_OS_l1l1", 10, 0.0, 1.0);
        book(_h["dPhi_OS_l2l1"], "dPhi_OS_l2l1", 10, 0.0, 1.0);
        book(_h["dy_SS_l1l2"], "dy_SS_l1l2", 10, 0.0, 5.0);
        book(_h["dy_OS_l1l1"], "dy_OS_l1l1", 10, 0.0, 5.0);
        book(_h["dy_OS_l2l1"], "dy_OS_l2l1", 10, 0.0, 5.0);
        book(_h["M_SS_l1l2"], "M_SS_l1l2", 10, 0.0, 600.0);
        book(_h["M_OS_l1l1"], "M_OS_l1l1", 10, 0.0, 600.0);
        book(_h["M_OS_l2l1"], "M_OS_l2l1", 10, 0.0, 600.0);
        book(_h["pT_SS_l1l2"], "pT_SS_l1l2", 10, 0.0, 600.0);
        book(_h["pT_OS_l1l1"], "pT_OS_l1l1", 10, 0.0, 600.0);
        book(_h["pT_OS_l2l1"], "pT_OS_l2l1", 10, 0.0, 600.0);

    }

    /// Perform the per-event analysis
    void analyze(const Event& event) {
        const double pi = 3.141592653589793238462643;
        const size_t numWeights = handler().numWeights();
        const vector<size_t>& indices = handler().weightIndices();
        assert(numWeights == indices.size());

        // overall normalization
        for (size_t m = 0; m < numWeights; m++) {
            const double weight = event.weights()[indices[m]];
            _h["xsec_tot"].get()->_getPersistent(m)->fill(0.5, weight);
        }

        // Impose dR > 0.4 separation for leptons
        vector<DressedLepton> all_leptons = apply<DressedLeptons>(event, "dressed_leptons").dressedLeptons();
        vector<DressedLepton> lep_neg, lep_pos, leptons;
        for(size_t ii = 0; ii < all_leptons.size(); ii++){
          bool accept_lep = true;
          for(size_t jj = 0; jj < all_leptons.size(); jj++){
	    if( ii == jj ) continue;
            if( deltaR(all_leptons[ii],all_leptons[jj]) < 0.4 ) accept_lep = false;
	  }
          if( accept_lep ){
	    if( all_leptons[ii].charge() > 0.0 ) lep_pos.push_back( all_leptons[ii] );
	    if( all_leptons[ii].charge() < 0.0 ) lep_neg.push_back( all_leptons[ii] );
            leptons.push_back( all_leptons[ii] );
	  }
	}
        
        lep_pos = sortByPt(lep_pos);
        lep_neg = sortByPt(lep_neg);
        leptons = sortByPt(leptons);

        if ( leptons.size() != 3 || lep_neg.size() == 0 || lep_pos.size() == 0 ) vetoEvent;

        // Retrieve clustered jets, sorted by pT, with a minimum pT cut
        Jets jets = apply<FastJets>(event, "jets").jetsByPt(Cuts::pT > 25 * GeV && Cuts::absrap < 2.5);

        // Remove all jets within dR < 0.4 of a dressed lepton
        idiscardIfAnyDeltaRLess(jets, lep_pos, 0.4);
        idiscardIfAnyDeltaRLess(jets, lep_neg, 0.4);

        // Filter jets into light and b-jets
        Jets bjets, ljets;
        for (const Jet& jet : jets) {
            if (jet.bTagged())
                bjets += jet;
            else
                ljets += jet;
        }

        // Veto event if there are less than 2 b-jets
        if (bjets.size() < 2) vetoEvent;

        // Observable values
        auto pmiss = apply<MissingMomentum>(event, "MET");
        const double HT_lep = leptons[0].pT() + leptons[1].pT() + leptons[2].pT();
        const double HT_vis = HT_lep + bjets[0].pT() + bjets[1].pT();
        const double HT = HT_vis + pmiss.missingPt();
        const FourMomentum bb = bjets[0].mom() + bjets[1].mom();
        vector<DressedLepton> OS_leps, SS_leps;
        if (lep_pos.size() == 2) {
            SS_leps = lep_pos;
            OS_leps = lep_neg;
        }
        else if (lep_neg.size() == 2) {
            SS_leps = lep_neg;
            OS_leps = lep_pos;
        }

        const double dy_SS_l1l2 = std::fabs(SS_leps[0].pseudorapidity() - SS_leps[1].pseudorapidity());
        const double dy_OS_l1l1 = std::fabs(SS_leps[0].pseudorapidity() - OS_leps[0].pseudorapidity());
        const double dy_OS_l2l1 = std::fabs(SS_leps[1].pseudorapidity() - OS_leps[0].pseudorapidity());

        std::vector<double> M_mub_vec;
        for (size_t ii = 0; ii < bjets.size(); ii++) {
            const FourMomentum lb = bjets[ii].mom() + OS_leps[0].mom();
            M_mub_vec.push_back(lb.mass());
        }
        const double M_mub = *std::min_element(M_mub_vec.begin(), M_mub_vec.end());

        for (size_t m = 0; m < numWeights; m++) {
            const double weight = event.weights()[indices[m]];

            // Total cross section
            _h["xsec"].get()->_getPersistent(m)->fill(0.5, weight);

            // njets counter
            _h["n_ex_jets"].get()->_getPersistent(m)->fill(jets.size(), weight);
            _h["n_ex_ljets"].get()->_getPersistent(m)->fill(ljets.size(), weight);
            _h["n_ex_bjets"].get()->_getPersistent(m)->fill(bjets.size(), weight);
            for (size_t n = 2; n <= jets.size(); n++) _h["n_inc_jets"].get()->_getPersistent(m)->fill(n, weight);
            for (size_t n = 0; n <= ljets.size(); n++) _h["n_inc_ljets"].get()->_getPersistent(m)->fill(n, weight);
            for (size_t n = 2; n <= bjets.size(); n++) _h["n_inc_bjets"].get()->_getPersistent(m)->fill(n, weight);

            // b-jet kinematics
            _h["pT_b1"].get()->_getPersistent(m)->fill(bjets[0].pT() / GeV, weight);
            _h["pT_b2"].get()->_getPersistent(m)->fill(bjets[1].pT() / GeV, weight);
            _h["y_b1"].get()->_getPersistent(m)->fill(bjets[0].pseudorapidity(), weight);
            _h["y_b2"].get()->_getPersistent(m)->fill(bjets[1].pseudorapidity(), weight);
            _h["M_bb"].get()->_getPersistent(m)->fill(bb.mass() / GeV, weight);
            _h["pT_bb"].get()->_getPersistent(m)->fill(bb.pT() / GeV, weight);
            _h["dR_bb"].get()->_getPersistent(m)->fill(deltaR(bjets[0].mom(), bjets[1].mom()), weight);
            _h["dPhi_bb"].get()->_getPersistent(m)->fill(deltaPhi(bjets[0], bjets[1]) / pi, weight);

            // CHARGE BLIND OBSERVABLES
            // leptons
            _h["pT_l1"].get()->_getPersistent(m)->fill(leptons[0].pT() / GeV, weight);
            _h["pT_l2"].get()->_getPersistent(m)->fill(leptons[1].pT() / GeV, weight);
            _h["pT_l3"].get()->_getPersistent(m)->fill(leptons[2].pT() / GeV, weight);
            _h["y_l1"].get()->_getPersistent(m)->fill(leptons[0].pseudorapidity(), weight);
            _h["y_l2"].get()->_getPersistent(m)->fill(leptons[1].pseudorapidity(), weight);
            _h["y_l3"].get()->_getPersistent(m)->fill(leptons[2].pseudorapidity(), weight);
            _h["dR_l1l2"].get()->_getPersistent(m)->fill(deltaR(leptons[0].mom(), leptons[1].mom()), weight);
            _h["dR_l1l3"].get()->_getPersistent(m)->fill(deltaR(leptons[0].mom(), leptons[2].mom()), weight);
            _h["dR_l2l3"].get()->_getPersistent(m)->fill(deltaR(leptons[1].mom(), leptons[2].mom()), weight);
            _h["dPhi_l1l2"].get()->_getPersistent(m)->fill(deltaPhi(leptons[0], leptons[1]) / pi, weight);
            _h["dPhi_l1l3"].get()->_getPersistent(m)->fill(deltaPhi(leptons[0], leptons[2]) / pi, weight);
            _h["dPhi_l2l3"].get()->_getPersistent(m)->fill(deltaPhi(leptons[1], leptons[2]) / pi, weight);
            _h["pT_miss"].get()->_getPersistent(m)->fill(pmiss.missingPt() / GeV, weight);

            // mixed
            _h["HT_lep"].get()->_getPersistent(m)->fill(HT_lep / GeV, weight);
            _h["HT_vis"].get()->_getPersistent(m)->fill(HT_vis / GeV, weight);
            _h["HT"].get()->_getPersistent(m)->fill(HT / GeV, weight);
            _h["dPhi_b1l1"].get()->_getPersistent(m)->fill(deltaPhi(bjets[0], leptons[0]) / pi, weight);
            _h["dPhi_b1l2"].get()->_getPersistent(m)->fill(deltaPhi(bjets[0], leptons[1]) / pi, weight);
            _h["dPhi_b1l3"].get()->_getPersistent(m)->fill(deltaPhi(bjets[0], leptons[2]) / pi, weight);
            _h["dPhi_b2l1"].get()->_getPersistent(m)->fill(deltaPhi(bjets[1], leptons[0]) / pi, weight);
            _h["dPhi_b2l2"].get()->_getPersistent(m)->fill(deltaPhi(bjets[1], leptons[1]) / pi, weight);
            _h["dPhi_b2l3"].get()->_getPersistent(m)->fill(deltaPhi(bjets[1], leptons[2]) / pi, weight);
            _h["M_mub"].get()->_getPersistent(m)->fill(M_mub / GeV, weight);

            // LO
            if (ljets.size() > 0) {
                _h["pT_j1"].get()->_getPersistent(m)->fill(ljets[0].pT() / GeV, weight);
                _h["y_j1"].get()->_getPersistent(m)->fill(ljets[0].pseudorapidity(), weight);
            }

            // CHARGE AWARE
            _h["pT_SS_l1"].get()->_getPersistent(m)->fill(SS_leps[0].pT() / GeV, weight);
            _h["pT_SS_l2"].get()->_getPersistent(m)->fill(SS_leps[1].pT() / GeV, weight);
            _h["pT_OS_l1"].get()->_getPersistent(m)->fill(OS_leps[0].pT() / GeV, weight);
            _h["y_SS_l1"].get()->_getPersistent(m)->fill(SS_leps[0].pseudorapidity(), weight);
            _h["y_SS_l2"].get()->_getPersistent(m)->fill(SS_leps[1].pseudorapidity(), weight);
            _h["y_OS_l1"].get()->_getPersistent(m)->fill(OS_leps[0].pseudorapidity(), weight);
            _h["dR_SS_l1l2"].get()->_getPersistent(m)->fill(deltaR(SS_leps[0].mom(), SS_leps[1].mom()), weight);
            _h["dR_OS_l1l1"].get()->_getPersistent(m)->fill(deltaR(SS_leps[0].mom(), OS_leps[0].mom()), weight);
            _h["dR_OS_l2l1"].get()->_getPersistent(m)->fill(deltaR(SS_leps[1].mom(), OS_leps[0].mom()), weight);
            _h["dPhi_SS_l1l2"].get()->_getPersistent(m)->fill(deltaPhi(SS_leps[0], SS_leps[1]) / pi, weight);
            _h["dPhi_OS_l1l1"].get()->_getPersistent(m)->fill(deltaPhi(SS_leps[0], OS_leps[0]) / pi, weight);
            _h["dPhi_OS_l2l1"].get()->_getPersistent(m)->fill(deltaPhi(SS_leps[1], OS_leps[0]) / pi, weight);
            _h["dy_SS_l1l2"].get()->_getPersistent(m)->fill(dy_SS_l1l2, weight);
            _h["dy_OS_l1l1"].get()->_getPersistent(m)->fill(dy_OS_l1l1, weight);
            _h["dy_OS_l2l1"].get()->_getPersistent(m)->fill(dy_OS_l2l1, weight);
            _h["M_SS_l1l2"].get()->_getPersistent(m)->fill((SS_leps[0].mom() + SS_leps[1].mom()).mass() / GeV, weight);
            _h["M_OS_l1l1"].get()->_getPersistent(m)->fill((SS_leps[0].mom() + OS_leps[0].mom()).mass() / GeV, weight);
            _h["M_OS_l2l1"].get()->_getPersistent(m)->fill((SS_leps[1].mom() + OS_leps[0].mom()).mass() / GeV, weight);
            _h["pT_SS_l1l2"].get()->_getPersistent(m)->fill((SS_leps[0].mom() + SS_leps[1].mom()).pT() / GeV, weight);
            _h["pT_OS_l1l1"].get()->_getPersistent(m)->fill((SS_leps[0].mom() + OS_leps[0].mom()).pT() / GeV, weight);
            _h["pT_OS_l2l1"].get()->_getPersistent(m)->fill((SS_leps[1].mom() + OS_leps[0].mom()).pT() / GeV, weight);
        }

    } // end analysis

    /// Normalise histograms etc., after the run
    void finalize() {
        constexpr bool only_shape = false;
        constexpr bool correct_branching_ratio = false;
        constexpr double pb_to_fb = std::pow(10.0, 3);
        constexpr double BR_Wlv_MG5 = 1.111228e-1;
        constexpr double BR_tot_MG5 = 8.0 * std::pow(BR_Wlv_MG5, 3);
        constexpr double BR_tot_NLO = 1.0174676670710122e-2;
        constexpr double BR_cor = BR_tot_NLO / BR_tot_MG5;

        if (only_shape) {
            for (auto hist : _h) scale(hist.second, 1.0 / (hist.second->integral()));
        }
        else {
            double sf = 1.0 / numEvents() * pb_to_fb;
            if( correct_branching_ratio ) sf *= BR_cor;
            for (auto hist : _h) scale(hist.second, sf);
        }
    }

    ///@}

    /// @name Histograms
    ///@{
    map<string, Histo1DPtr> _h;
    map<string, Profile1DPtr> _p;
    map<string, CounterPtr> _c;
    ///@}
};

DECLARE_RIVET_PLUGIN(MC_ttW_multiLeptons);

} // namespace Rivet


==> anc/NLOPS/input_MG5.cmnd <==
!----------------------------------------------------------------------------------------
! 1) Settings used in the main program
!----------------------------------------------------------------------------------------
Main:numberOfEvents = 0			! use 0 for all LHEF events in the input file
Main:runRivet = on			! switch on/off Rivet
Main:analysis = MC_ttW_multiLeptons_mg5	! Name of the Rivet Analysis
Main:YodaFile = Rivet.yoda		! Name of the output Yoda file (default Rivet.yoda)

!----------------------------------------------------------------------------------------
! 2) Settings related to output in init(), next(), amd stat()
!----------------------------------------------------------------------------------------
Init:showChangedSettings = on		! Shows all non-default settings
Init:showChangedParticleData = off	! Shows all non-default particle settings
Stat:showProcessLevel = on          	! Process statistics
Stat:showErrors = on                    ! Error statistics
Check:epTolErr = 0.001                  ! Momentum-conservation tolerance 

!----------------------------------------------------------------------------------------
! 3) Beam-parameter settings
!----------------------------------------------------------------------------------------
Beams:frameType = 4                     ! LHE initialization

!----------------------------------------------------------------------------------------
! 4) Switch on/off the key event-generation steps
!----------------------------------------------------------------------------------------
PartonLevel:ISR = on			! Initial-state radiation
PartonLevel:FSR = on			! Final-state radiation
PartonLevel:MPI = off                   ! Multiparton interactions
HadronLevel:Hadronize = off             ! Hadronisation

!----------------------------------------------------------------------------------------
! 5) Pick a Shower Tune
!----------------------------------------------------------------------------------------
Tune::pp = 21				! ATLAS A14 Shower Tune

!----------------------------------------------------------------------------------------
! 5) Final-state shower
!----------------------------------------------------------------------------------------
TimeShower:pTmaxMatch = 1          	! Use scalup (re-check)
TimeShower:pTmaxFudge = 1.         	! Factor changing the max scale
TimeShower:alphaSvalue = 0.118     	! Alpha_s(MZ) in final-state shower
TimeShower:alphaSorder = 1         	! Alpha_s running order in final-state shower
TimeShower:alphaEMorder = 0        	! Alpha_EM running order in final-state shower
TimeShower:dampenBeamRecoil = off  	! Dampens the effect of beam recoil
TimeShower:globalRecoil = on       	! All final-state particles recoil against the branching
TimeShower:nMaxGlobalRecoil = 1    	! Number of splittings with TimeShower:globalRecoil = on
TimeShower:globalRecoilMode = 2    	! Global recoil only for S events whose first emission is FSR
TimeShower:nMaxGlobalBranch = 1    	! Number of FSR splittings proposed with global recoil
TimeShower:nPartonsInBorn = -1      	! Number of Born QCD final-state partons (to treat H and S differently)
TimeShower:limitPTmaxGlobal = on   	! Limits pT < min(SCALUP,mDipole/2).
TimeShower:QEDshowerByQ = off      	! Prevent quarks from radiating photons
TimeShower:QEDshowerByL = off      	! Prevent leptons from radiating photons
TimeShower:QEDshowerByGamma = off  	! Prevent photons from branching
TimeShower:QEDshowerByOther = off	! Prevent photon emissions from internal resoances
TimeShower:MEcorrections = off     	! No Matrix-element corrections
TimeShower:alphaSuseCMW = off    	! Use the CMW prescription in FSR
TimeShower:weightGluonToQuark = 1  	! Use normal Altarelli-Parisi kernels for g -> q qbar
TimeShower:pTminChgQ = 0.01		! Parton shower cut-off pT for photon coupling to coloured particle
TimeShower:pTminChgL = 0.00001		! Parton shower cut-off pT for pure QED branchings. Assumed smaller than (or equal to) pTminChgQ. 

!----------------------------------------------------------------------------------------
! 6) Initial-state shower
!----------------------------------------------------------------------------------------
SpaceShower:pTmaxMatch = 1         	! Use scalup (re-check)
SpaceShower:pTmaxFudge = 1.        	! Factor changing the max scale
SpaceShower:alphaSvalue = 0.118    	! Alpha_s(MZ) in final-state shower
SpaceShower:alphaSorder = 1        	! Alpha_s running order in final-state shower
SpaceShower:alphaEMorder = 0       	! Alpha_EM running order in final-state shower
SpaceShower:QEDshowerByQ = off     	! Prevent quarks from radiating photons
SpaceShower:QEDshowerByL = off     	! Prevent leptons from radiating photons
SpaceShower:MEcorrections = off    	! No Matrix-element corrections
SpaceShower:rapidityorder = off    	! Order branchings in rapidity
SpaceShower:alphaSuseCMW = false   	! Use the CMW prescription in ISR
SpaceShower:pTminChgQ = 0.01		! Parton shower cut-off pT for photon coupling to coloured particle
SpaceShower:pTminChgL = 0.00001		! Parton shower cut-off pT for pure QED branchings. Assumed smaller than (or equal to) pTminChgQ. 

!----------------------------------------------------------------------------------------
! 7) Non-perturbative stuff
!----------------------------------------------------------------------------------------
BeamRemnants:primordialKT = on    	! Switch on/off primordial kT (default on)
PDF:pSet = LHAPDF6:NNPDF31_nlo_as_0118	! Specify a PDF

!----------------------------------------------------------------------------------------
! 8) Particle features
!----------------------------------------------------------------------------------------
1:m0 = 0.33                    		! down mass
2:m0 = 0.33                    		! up mass
3:m0 = 0.5                    		! strange mass
4:m0 = 1.5                    		! charm mass
5:m0 = 4.92                    		! bottom mass
6:m0 = 172.5                      	! top mass
11:m0 = 0.000510999                     ! electron mass
13:m0 = 0.105658                  	! muon mass
15:m0 = 1.77682                 	! tauon mass
23:m0 = 91.1876                     	! Z mass
24:m0 = 80.385                     	! W mass
25:m0 = 125.0                   	! Higgs mass
6:mWidth = 1.45759                 	! top width
23:mWidth = 2.50775                	! Z width
24:mWidth = 2.09767                	! W width
25:mWidth = 0.00407              	! Higgs width

!----------------------------------------------------------------------------------------
! 9) Decays
!----------------------------------------------------------------------------------------
111:mayDecay = false               	! stable pi0
511:maydecay = false               	! stable B hadrons 
521:maydecay = false               	! stable B hadrons
531:maydecay = false               	! stable B hadrons
541:maydecay = false               	! stable B hadrons
551:maydecay = false               	! stable B hadrons
553:maydecay = false               	! stable B hadrons
5112:maydecay = false              	! stable B hadrons
5122:maydecay = false              	! stable B hadrons
5132:maydecay = false              	! stable B hadrons
5222:maydecay = false              	! stable B hadrons
5232:maydecay = false              	! stable B hadrons
5332:maydecay = false              	! stable B hadrons
-15:maydecay = false               	! stable tau+
15:maydecay = false                	! stable tau-
-13:maydecay = false               	! stable mu+
13:maydecay = false                	! stable mu-


==> anc/NLOPS/input_PWG.cmnd <==
!----------------------------------------------------------------------------------------
! 1) Settings used in the main program
!----------------------------------------------------------------------------------------
Main:numberOfEvents = 0			! use 0 for all LHEF events in the input file
Main:runRivet = on			! switch on/off Rivet
Main:analysis = MC_ttW_multiLeptons	! Name of the Rivet Analysis
Main:YodaFile = Rivet.yoda		! Name of the output Yoda file (default Rivet.yoda)

!----------------------------------------------------------------------------------------
! 2) Settings related to output in init(), next(), amd stat()
!----------------------------------------------------------------------------------------
Init:showChangedSettings = on		! Shows all non-default settings
Init:showChangedParticleData = off	! Shows all non-default particle settings
Stat:showProcessLevel = on          	! Process statistics
Stat:showErrors = on                    ! Error statistics
Check:epTolErr = 0.001                  ! Momentum-conservation tolerance 

!----------------------------------------------------------------------------------------
! 3) Beam-parameter settings
!----------------------------------------------------------------------------------------
Beams:frameType = 4                     ! LHE initialization

!----------------------------------------------------------------------------------------
! 4) Switch on/off the key event-generation steps
!----------------------------------------------------------------------------------------
PartonLevel:ISR = on			! Initial-state radiation
PartonLevel:FSR = on			! Final-state radiation
PartonLevel:MPI = off                   ! Multiparton interactions
HadronLevel:Hadronize = off             ! Hadronisation

!----------------------------------------------------------------------------------------
! 5) Pick a Shower Tune
!----------------------------------------------------------------------------------------
Tune::pp = 21				! ATLAS A14 Shower Tune

!----------------------------------------------------------------------------------------
! 5) Final-state shower
!----------------------------------------------------------------------------------------
TimeShower:pTmaxMatch = 1          	! Use scalup (re-check)
TimeShower:pTmaxFudge = 1         	! Factor changing the max scale
TimeShower:alphaSvalue = 0.118     	! Alpha_s(MZ) in final-state shower
TimeShower:alphaSorder = 1         	! Alpha_s running order in final-state shower
TimeShower:alphaEMorder = 0        	! Alpha_EM running order in final-state shower
TimeShower:dampenBeamRecoil = off  	! Dampens the effect of beam recoil
TimeShower:globalRecoil = on       	! All final-state particles recoil against the branching
TimeShower:nMaxGlobalRecoil = 1    	! Number of splittings with TimeShower:globalRecoil = on
!TimeShower:globalRecoilMode = 2    	! Global recoil only for S events whose first emission is FSR (doesn't work with POWHEG)
TimeShower:nMaxGlobalBranch = 1    	! Number of FSR splittings proposed with global recoil
TimeShower:nPartonsInBorn = -1      	! Number of Born QCD final-state partons (to treat H and S differently)
TimeShower:limitPTmaxGlobal = on   	! Limits pT < min(SCALUP,mDipole/2).
TimeShower:QEDshowerByQ = off      	! Prevent quarks from radiating photons
TimeShower:QEDshowerByL = off      	! Prevent leptons from radiating photons
TimeShower:QEDshowerByGamma = off  	! Prevent photons from branching
TimeShower:QEDshowerByOther = off	! Prevent photon emissions from internal resoances
TimeShower:MEcorrections = off     	! No Matrix-element corrections
TimeShower:alphaSuseCMW = off    	! Use the CMW prescription in FSR
TimeShower:weightGluonToQuark = 1  	! Use normal Altarelli-Parisi kernels for g -> q qbar
TimeShower:pTminChgQ = 0.01		! Parton shower cut-off pT for photon coupling to coloured particle
TimeShower:pTminChgL = 0.00001		! Parton shower cut-off pT for pure QED branchings. Assumed smaller than (or equal to) pTminChgQ. 

!----------------------------------------------------------------------------------------
! 6) Initial-state shower
!----------------------------------------------------------------------------------------
SpaceShower:pTmaxMatch = 1         	! Use scalup (re-check)
SpaceShower:pTmaxFudge = 1        	! Factor changing the max scale
SpaceShower:alphaSvalue = 0.118    	! Alpha_s(MZ) in final-state shower
SpaceShower:alphaSorder = 1        	! Alpha_s running order in final-state shower
SpaceShower:alphaEMorder = 0       	! Alpha_EM running order in final-state shower
SpaceShower:QEDshowerByQ = off     	! Prevent quarks from radiating photons
SpaceShower:QEDshowerByL = off     	! Prevent leptons from radiating photons
SpaceShower:MEcorrections = off    	! No Matrix-element corrections
SpaceShower:rapidityorder = off    	! Order branchings in rapidity
SpaceShower:alphaSuseCMW = false   	! Use the CMW prescription in ISR
SpaceShower:pTminChgQ = 0.01		! Parton shower cut-off pT for photon coupling to coloured particle
SpaceShower:pTminChgL = 0.00001		! Parton shower cut-off pT for pure QED branchings. Assumed smaller than (or equal to) pTminChgQ. 

!----------------------------------------------------------------------------------------
! 7) POWHEG Matching - check pythia.org for more explanations
!----------------------------------------------------------------------------------------
! Number of outgoing particles of POWHEG Born level process
! (i.e. not counting additional POWHEG radiation)
POWHEG:nFinal = 3

! How vetoing is performed:
!  0 - No vetoing is performed (userhooks are not loaded)
!  1 - Showers are started at the kinematical limit.
!      Emissions are vetoed if pTemt > pThard.
!      See also POWHEG:vetoCount below
POWHEG:veto = 1

! After 'vetoCount' accepted emissions in a row, no more emissions
! are checked. 'vetoCount = 0' means that no emissions are checked.
! Use a very large value, e.g. 10000, to have all emissions checked.
POWHEG:vetoCount = 3

! Selection of pThard (note, for events where there is no
! radiation, pThard is always set to be SCALUP):
!  0 - pThard = SCALUP (of the LHA/LHEF standard)
!  1 - the pT of the POWHEG emission is tested against all other
!      incoming and outgoing partons, with the minimal value chosen
!  2 - the pT of all final-state partons is tested against all other
!      incoming and outgoing partons, with the minimal value chosen
POWHEG:pThard = 0

! Selection of pTemt:
!  0 - pTemt is pT of the emitted parton w.r.t. radiating parton
!  1 - pT of the emission is checked against all incoming and outgoing
!      partons. pTemt is set to the minimum of these values
!  2 - the pT of all final-state partons is tested against all other
!      incoming and outgoing partons, with the minimal value chosen
! WARNING: the choice here can give significant variations in the final
! distributions, notably in the tail to large pT values.
POWHEG:pTemt = 0

! Selection of emitted parton for FSR
!  0 - Pythia definition of emitted
!  1 - Pythia definition of radiator
!  2 - Random selection of emitted or radiator
!  3 - Both are emitted and radiator are tried
POWHEG:emitted = 0

! pT definitions
!  0 - POWHEG ISR pT definition is used for both ISR and FSR
!  1 - POWHEG ISR pT and FSR d_ij definitions
!  2 - Pythia definitions
POWHEG:pTdef = 1

! MPI vetoing
!  0 - No MPI vetoing is done
!  1 - When there is no radiation, MPIs with a scale above pT_1 are vetoed,
!      else MPIs with a scale above (pT_1 + pT_2 + pT_3) / 2 are vetoed
! Note that POWHEG:MPIveto = 1 should be combined with
! MultipartonInteractions:pTmaxMatch = 2
! which here is taken care of in main31.cc.
POWHEG:MPIveto = 0

! QED vetoing
!  0 - No QED vetoing is done for pTemt > 0.
!  1 - QED vetoing is done for pTemt > 0.
!  2 - QED vetoing is done for pTemt > 0.   If a photon is found
!      with pT>pThard from the Born level process, the event is accepted
!      and no further veto of this event is allowed (for any pTemt).
POWHEG:QEDveto = 0

!----------------------------------------------------------------------------------------
! 8) Non-perturbative stuff
!----------------------------------------------------------------------------------------
BeamRemnants:primordialKT = on    	! Switch on/off primordial kT (default on)
PDF:pSet = LHAPDF6:NNPDF31_nlo_as_0118	! Specify a PDF

!----------------------------------------------------------------------------------------
! 9) Particle features
!----------------------------------------------------------------------------------------
1:m0 = 0.33                    		! down mass
2:m0 = 0.33                    		! up mass
3:m0 = 0.5                    		! strange mass
4:m0 = 1.5                    		! charm mass
5:m0 = 4.92                    		! bottom mass
6:m0 = 172.5                      	! top mass
11:m0 = 0.000510999                     ! electron mass
13:m0 = 0.105658                  	! muon mass
15:m0 = 1.77682                 	! tauon mass
23:m0 = 91.1876                     	! Z mass
24:m0 = 80.385                     	! W mass
25:m0 = 125.0                   	! Higgs mass
6:mWidth = 1.45759                 	! top width
23:mWidth = 2.50775                	! Z width
24:mWidth = 2.09767                	! W width
25:mWidth = 0.00407              	! Higgs width

!----------------------------------------------------------------------------------------
! 10) Decays
!----------------------------------------------------------------------------------------
111:mayDecay = false               	! stable pi0
511:maydecay = false               	! stable B hadrons 
521:maydecay = false               	! stable B hadrons
531:maydecay = false               	! stable B hadrons
541:maydecay = false               	! stable B hadrons
551:maydecay = false               	! stable B hadrons
553:maydecay = false               	! stable B hadrons
5112:maydecay = false              	! stable B hadrons
5122:maydecay = false              	! stable B hadrons
5132:maydecay = false              	! stable B hadrons
5222:maydecay = false              	! stable B hadrons
5232:maydecay = false              	! stable B hadrons
5332:maydecay = false              	! stable B hadrons
-15:maydecay = false               	! stable tau+
15:maydecay = false                	! stable tau-
-13:maydecay = false               	! stable mu+
13:maydecay = false                	! stable mu-


==> anc/NLOPS/powheg.input <==
!-------------------------------------------------------------------
! Input card for pp -> ttW - Setup: 2
!-------------------------------------------------------------------
! Constants, particle masses and widths
!-------------------------------------------------------------------
gfermi 1.166378d-5         ! Fermi constant
zmass 91.1876d0            ! Mass of the Z boson in [GeV]
wmass 80.385d0             ! Mass of the W boson in [GeV]
tmass 172.5d0              ! Mass of the top quark in [GeV]
!-------------------------------------------------------------------
! Additional parameters for decay modelling
!-------------------------------------------------------------------
hmass 125d0                ! Mass of the Higgs boson in [GeV]
zwidth 2.50775d0           ! Width of the Z boson in [GeV] 
wwidth 2.09767d0           ! Width of the W boson in [GeV]
twidth 1.45759d0           ! Width of the top quark in [GeV]
hwidth 0.00407d0           ! Width of the Higgs boson in [GeV]
! CKM mixing matrix between first two generations (only relevant for 
! top decay)
CKM_Vud  1.0d0        ! V_{ud}
CKM_Vus  0.0d0        ! V_{us}
CKM_Vcd  0.0d0        ! V_{cd}
CKM_Vcs  1.0d0        ! V_{cs}
! LesHouches masses for momentum reshuffling (only relevant for top
! decay)
lhfm/emass 0.51099891d-3   ! Electron mass in [GeV]
lhfm/mumass 0.1056583668d0 ! Muon mass in [GeV]
lhfm/taumass 1.77684d0     ! Tau mass in [GeV]
lhfm/dmass 0.33d0          ! Down-quark mass in [GeV]
lhfm/umass 0.33d0          ! Up-quark mass in [GeV]
lhfm/smass 0.5d0           ! Strange-quark mass in [GeV]
lhfm/cmass 1.50d0          ! Charm-quark mass in [GeV]
lhfm/bmass 4.92d0          ! Bottom-quark mass in [GeV]
correlations 1             ! if 1, top decays are correlated, otherwise uncorrelated
zerowidth 0	           ! NWA or off-shell smearing
! top decay mode
topdecaymode 33000         ! 0 stable tops
#                          ! an integer of 5 digits that are either 0,1,2 or 3, representing in 
#                          ! the order the maximum number of the following particles(antiparticles)
#                          ! in the final state: e  mu tau up charm
#                          ! For example
#                          ! 33333    All decays (up to 3 units of everything)
#                          ! 30000    All W go into l nu (with the appropriate signs)
#samesignleptons 1         ! if 1 selects same sign lepton signatures (no tau leptons)
                           ! the value of topdecaymode will be ignored, but must be positive!
BrWlep 0.325036d0          ! Total Leptonic Branching ratio Br[W -> lep]
                           ! Will be used in determining the prob. for decay channels
                           ! Br[W -> l_i vl_i ] = BrWlep/3
                           ! Br[W -> q_i q'_i ] = (1-BrWlep)/2
                           ! default: BrWlep = 1/3
!-------------------------------------------------------------------
! Partondistribution functions
!-------------------------------------------------------------------
ih1   1                    ! hadron 1 (1 for protons, -1 for antiprotons)
ih2   1                    ! hadron 2 (1 for protons, -1 for antiprotons)
ebeam1 6500d0              ! energy of beam 1
ebeam2 6500d0              ! energy of beam 2
! To be set only if using 'native' pdfs
! ndns1 131                ! pdf set for hadron 1 (mlm numbering)
! ndns2 131                ! pdf set for hadron 2 (mlm numbering)
! To be set only if using LHA pdfs
lhans1  303400             ! pdf set for hadron 1 (LHA numbering)
lhans2  303400             ! pdf set for hadron 2 (LHA numbering)
lhapdf6maxsets 101
!-------------------------------------------------------------------
! POWHEG parameters
!-------------------------------------------------------------------
numevts 200000             ! number of events to be generated
use-old-grid    1          ! if 1 use old grid if file pwggrids.dat is present (<> 1 regenerate)
use-old-ubound  1          ! if 1 use norm of upper bounding function stored in pwgubound.dat, if present; <> 1 regenerate
ncall1  100000             ! number of calls for initializing the integration grid
!ncall1rm  100000          ! number of calls for initializing the integration grid for the remnant contribution
itmx1    5                 ! number of iterations for initializing the integration grid
ncall2  50000              ! number of calls for computing the integral and finding upper bound
!ncall2rm  100000          ! number of calls for computing the integral and finding upper bound for the remnant contribution
itmx2    3                 ! number of iterations for computing the integral and finding upper bound
foldcsi   2                ! number of folds on csi integration
foldy     2                ! number of folds on  y  integration
foldphi   2                ! number of folds on phi integration
nubound 10000              ! number of bbarra calls to setup norm of upper bounding function
icsimax  3                 ! <= 100, number of csi subdivision when computing the upper bounds
iymax    3                 ! <= 100, number of y subdivision when computing the upper bounds
xupbound 2d0               ! increase upper bound for radiation generation
testplots  0               ! (default 0, do not) do NLO and PWHG distributions
bornonly   0               ! (default 0) if 1 do Born (xsec) only
LOevents   0               ! (default 0) if 1 only generate born kinematics
storemintupb 1             ! Save stage2 calls for btilde upper bound calculation at stage3
fastbtlbound 1             ! Fast calculation of the btilde upper bounding
compress_upb 1             ! Compress pwg(btl|rmn)upb.dat files on the fly with zlib (does not append .gz to the filename)
compress_lhe 0             ! Compress pwgevents-????.lhe files on the fly with zlib (does not append .gz to the filename)
novirtual 0                ! (default 0) if 1 does not compute virtual matrix elements
!-------------------------------------------------------------------
! Other options
!-------------------------------------------------------------------
delta_mttmin 0d0
!-------------------------------------------------------------------
! Debug
! Sometimes for PDFs with zero PDFs for large x POWHEG can be trapped
! in an infinite loop when checking the scaling behaviour of real
! matrix elements. Here you can switch off these tests.
!-------------------------------------------------------------------
colltest 0                 ! switch on/off (1=on, off=0) tests for collinear divergences
softtest 0                 ! switch on/off (1=on, off=0) tests for soft divergences
!-------------------------------------------------------------------
! Renormalization and factorization scales
!-------------------------------------------------------------------
scalechoice 3              ! Choose a predefined scale 
                           ! 0 - muR = muF = mt + mW/2 (default)
                           ! 1 - muR = muF = [ mT(W) * mT(t) * mT(tb) ]^(1/3)
                           ! 2 - muR = muF = HT/2 with HT = sum_{i=t,tb,W,j} mT(i), where mT(i) is the transverse mass of each outgoing particle
                           ! 3 - muR = muF = ET/3 with ET = sum_{i=t,tb,W} mT(i), where mT(i) is the transverse mass of each outgoing particle
renscfact 1d0              ! muR -> muR*renscfact
facscfact 1d0              ! muF -> muF*facscfact
btlscalereal 1             ! Compute scale for real ME and subtraction term on real kinematics
btlscalect   1             ! Compute scale for subtraction term on born kinematics
alphas_from_pdf 1          ! Use the LHAPDF routine for alphaS running instead of the powheg internal routine
                           ! (everywhere, except for in the Sudakov form factor)
!-------------------------------------------------------------------
! Damping parameters
!-------------------------------------------------------------------
hdamp 0d0                  ! h_damp factor 
dynamic_hdamp 1            ! if 1 use h_damp = HT/2 (overwrites hdamp)
                           ! if 0 use fixed h_damp 
dampscfact 1d0             ! h_damp -> h_damp*dampscfact
hbzd  5d0                  ! Bornzero damping parameter (default = 5.0)
!-------------------------------------------------------------------
! Random seeds
!-------------------------------------------------------------------
iseed    1                 ! Random seed
manyseeds  0               ! Used to perform multiple runs with different random
#                          ! seeds in the same directory.
#                          ! If set to 1, the program asks for an integer j;
#                          ! The file pwgseeds.dat at line j is read, and the
#                          ! integer at line j is used to initialize the random
#                          ! sequence for the generation of the event.
#                          ! The event file is called pwgevents-'j'.lhe
#xgriditeration 1          ! identifier for grid generation
#parallelstage  4          ! identifier for parallel running stages
!-------------------------------------------------------------------
! Reweighting
!-------------------------------------------------------------------
rwl_format_rwgt 1          ! Format additional event weights correctly
rwl_file '-'               ! If set to '-' read the xml reweighting info from 
                           ! this same file. Otherwise, it specifies the xml 
                           ! file with weight information
<initrwgt>
<weight id='0'>default</weight>  ! Default weight, necessary when using 
                                 ! for_reweighting 1, in order to save the weight 
                                 ! including the virtual corrections 
<weight id='1' > renscfact=2d0 facscfact=2d0 </weight>     ! part of 7pt scale vars
<weight id='2' > renscfact=0.5d0 facscfact=0.5d0 </weight> ! part of 7pt scale vars
<weight id='3' > renscfact=1d0 facscfact=2d0 </weight>     ! part of 7pt scale vars
<weight id='4' > renscfact=1d0 facscfact=0.5d0 </weight>   ! part of 7pt scale vars
<weight id='5' > renscfact=2d0 facscfact=1d0 </weight>     ! part of 7pt scale vars
<weight id='6' > renscfact=0.5d0 facscfact=1d0 </weight>   ! part of 7pt scale vars
</initrwgt>
rwl_group_events 1000 ! (powheg default 1000) it keeps 1000 events in memory, reprocessing 
                      ! them together for reweighting (see README.Compress-And-Weights)


==> anc/PlotData/EW/pT_b1/MG5.dat <==
# UPPER PANEL: absolute prediction - MG5
# bin edge - central - scale envelope down - scale envelope up
0	0.000272533	0.000230298	0.000327549
60	0.000272533	0.000230298	0.000327549
60	0.00099825	0.000842095	0.00120229
120	0.00099825	0.000842095	0.00120229
120	0.000576926	0.00048448	0.000698674
180	0.000576926	0.00048448	0.000698674
180	0.000246454	0.000206387	0.000299587
240	0.000246454	0.000206387	0.000299587
240	0.000101471	8.48066e-05	0.000123688
300	0.000101471	8.48066e-05	0.000123688
300	4.17397e-05	3.48684e-05	5.09359e-05
360	4.17397e-05	3.48684e-05	5.09359e-05
360	1.74658e-05	1.46022e-05	2.13076e-05
420	1.74658e-05	1.46022e-05	2.13076e-05
420	7.89523e-06	6.60053e-06	9.63497e-06
480	7.89523e-06	6.60053e-06	9.63497e-06
480	3.47927e-06	2.91117e-06	4.24287e-06
540	3.47927e-06	2.91117e-06	4.24287e-06
540	1.6657e-06	1.38861e-06	2.03833e-06
600	1.6657e-06	1.38861e-06	2.03833e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.707413	0.597784	0.850218
60	0.707413	0.597784	0.850218
60	0.638623	0.538724	0.769155
120	0.638623	0.538724	0.769155
120	0.666876	0.560016	0.807605
180	0.666876	0.560016	0.807605
180	0.684169	0.572941	0.831669
240	0.684169	0.572941	0.831669
240	0.684819	0.572352	0.83476
300	0.684819	0.572352	0.83476
300	0.659617	0.551029	0.804945
360	0.659617	0.551029	0.804945
360	0.626241	0.523566	0.76399
420	0.626241	0.523566	0.76399
420	0.598414	0.500283	0.730276
480	0.598414	0.500283	0.730276
480	0.547995	0.458518	0.668264
540	0.547995	0.458518	0.668264
540	0.52615	0.438624	0.643853
600	0.52615	0.438624	0.643853

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
0	0.707416	0.682419	0.723678
60	0.707416	0.682419	0.723678
60	0.638624	0.622381	0.647144
120	0.638624	0.622381	0.647144
120	0.666878	0.64698	0.673561
180	0.666878	0.64698	0.673561
180	0.684172	0.642306	0.720704
240	0.684172	0.642306	0.720704
240	0.684819	0.632848	0.750972
300	0.684819	0.632848	0.750972
300	0.65962	0.606068	0.769689
360	0.65962	0.606068	0.769689
360	0.626245	0.568496	0.780153
420	0.626245	0.568496	0.780153
420	0.598416	0.526821	0.760998
480	0.598416	0.526821	0.760998
480	0.547998	0.497906	0.728479
540	0.547998	0.497906	0.728479
540	0.52615	0.430822	0.72423
600	0.52615	0.430822	0.72423


==> anc/PlotData/EW/pT_b1/NWA.dat <==
# UPPER PANEL: absolute prediction - NWA
# bin edge - central - scale envelope down - scale envelope up
0	0.000352236	0.000295109	0.000427718
60	0.000352236	0.000295109	0.000427718
60	0.00147208	0.00123276	0.0017869
120	0.00147208	0.00123276	0.0017869
120	0.000806563	0.000673233	0.000983356
180	0.000806563	0.000673233	0.000983356
180	0.000324399	0.00027038	0.000397037
240	0.000324399	0.00027038	0.000397037
240	0.000128443	0.000106975	0.000157272
300	0.000128443	0.000106975	0.000157272
300	5.14369e-05	4.28898e-05	6.29938e-05
360	5.14369e-05	4.28898e-05	6.29938e-05
360	2.10414e-05	1.75485e-05	2.57858e-05
420	2.10414e-05	1.75485e-05	2.57858e-05
420	8.84218e-06	7.33288e-06	1.08391e-05
480	8.84218e-06	7.33288e-06	1.08391e-05
480	3.86159e-06	3.28716e-06	4.73218e-06
540	3.86159e-06	3.28716e-06	4.73218e-06
540	1.70695e-06	1.44711e-06	2.11512e-06
600	1.70695e-06	1.44711e-06	2.11512e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.914298	0.766014	1.11023
60	0.914298	0.766014	1.11023
60	0.941751	0.788648	1.14316
120	0.941751	0.788648	1.14316
120	0.932316	0.778198	1.13667
180	0.932316	0.778198	1.13667
180	0.900548	0.750589	1.10219
240	0.900548	0.750589	1.10219
240	0.866851	0.721965	1.06142
300	0.866851	0.721965	1.06142
300	0.812863	0.677792	0.995498
360	0.812863	0.677792	0.995498
360	0.754445	0.629206	0.924557
420	0.754445	0.629206	0.924557
420	0.670187	0.555791	0.821542
480	0.670187	0.555791	0.821542
480	0.608212	0.517737	0.745332
540	0.608212	0.517737	0.745332
540	0.539179	0.457103	0.668109
600	0.539179	0.457103	0.668109

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
# empty


==> anc/PlotData/EW/pT_b1/NWA_LOdec.dat <==
# UPPER PANEL: absolute prediction - NWA_LOdec
# bin edge - central - scale envelope down - scale envelope up
0	0.000296533	0.000248554	0.000359863
60	0.000296533	0.000248554	0.000359863
60	0.00124789	0.00104596	0.00151327
120	0.00124789	0.00104596	0.00151327
120	0.000686046	0.000573254	0.000835477
180	0.000686046	0.000573254	0.000835477
180	0.000276773	0.000230896	0.000338353
240	0.000276773	0.000230896	0.000338353
240	0.000109939	9.16913e-05	0.000134479
300	0.000109939	9.16913e-05	0.000134479
300	4.42252e-05	3.68985e-05	5.41112e-05
360	4.42252e-05	3.68985e-05	5.41112e-05
360	1.81793e-05	1.51912e-05	2.22487e-05
420	1.81793e-05	1.51912e-05	2.22487e-05
420	7.65916e-06	6.36031e-06	9.36827e-06
480	7.65916e-06	6.36031e-06	9.36827e-06
480	3.39813e-06	2.88392e-06	4.13281e-06
540	3.39813e-06	2.88392e-06	4.13281e-06
540	1.49485e-06	1.26256e-06	1.84725e-06
600	1.49485e-06	1.26256e-06	1.84725e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.76971	0.645171	0.934095
60	0.76971	0.645171	0.934095
60	0.798328	0.669145	0.968102
120	0.798328	0.669145	0.968102
120	0.793009	0.662631	0.965738
180	0.793009	0.662631	0.965738
180	0.768336	0.640979	0.939285
240	0.768336	0.640979	0.939285
240	0.741969	0.618817	0.907587
300	0.741969	0.618817	0.907587
300	0.698896	0.583111	0.855125
360	0.698896	0.583111	0.855125
360	0.651824	0.544685	0.797733
420	0.651824	0.544685	0.797733
420	0.580521	0.482075	0.710062
480	0.580521	0.482075	0.710062
480	0.535215	0.454226	0.65093
540	0.535215	0.454226	0.65093
540	0.472183	0.398809	0.583496
600	0.472183	0.398809	0.583496

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
# empty


==> anc/PlotData/EW/pT_b1/PWG.dat <==
# UPPER PANEL: absolute prediction - PWG
# bin edge - central - scale envelope down - scale envelope up
0	0.000277911	0.000234786	0.000334073
60	0.000277911	0.000234786	0.000334073
60	0.000992549	0.000837241	0.00119542
120	0.000992549	0.000837241	0.00119542
120	0.000555458	0.000466752	0.000672283
180	0.000555458	0.000466752	0.000672283
180	0.000232977	0.000195307	0.000282954
240	0.000232977	0.000195307	0.000282954
240	9.5591e-05	8.01152e-05	0.000116229
300	9.5591e-05	8.01152e-05	0.000116229
300	3.91901e-05	3.2868e-05	4.76531e-05
360	3.91901e-05	3.2868e-05	4.76531e-05
360	1.64281e-05	1.37964e-05	1.99603e-05
420	1.64281e-05	1.37964e-05	1.99603e-05
420	7.14239e-06	6.00025e-06	8.6787e-06
480	7.14239e-06	6.00025e-06	8.6787e-06
480	3.19821e-06	2.69212e-06	3.87913e-06
540	3.19821e-06	2.69212e-06	3.87913e-06
540	1.49857e-06	1.26423e-06	1.8138e-06
600	1.49857e-06	1.26423e-06	1.8138e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.721373	0.609433	0.867152
60	0.721373	0.609433	0.867152
60	0.634975	0.535618	0.76476
120	0.634975	0.535618	0.76476
120	0.64206	0.539524	0.7771
180	0.64206	0.539524	0.7771
180	0.646756	0.542182	0.785495
240	0.646756	0.542182	0.785495
240	0.645135	0.540691	0.784419
300	0.645135	0.540691	0.784419
300	0.619325	0.519416	0.753067
360	0.619325	0.519416	0.753067
360	0.589034	0.494674	0.715682
420	0.589034	0.494674	0.715682
420	0.541353	0.454785	0.657796
480	0.541353	0.454785	0.657796
480	0.503727	0.424017	0.610974
540	0.503727	0.424017	0.610974
540	0.473358	0.399336	0.57293
600	0.473358	0.399336	0.57293

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
0	0.72138	0.719722	0.729354
60	0.72138	0.719722	0.729354
60	0.634982	0.633604	0.639032
120	0.634982	0.633604	0.639032
120	0.642067	0.640633	0.646887
180	0.642067	0.640633	0.646887
180	0.646761	0.645032	0.651972
240	0.646761	0.645032	0.651972
240	0.645142	0.641483	0.650211
300	0.645142	0.641483	0.650211
300	0.619332	0.61713	0.622336
360	0.619332	0.61713	0.622336
360	0.589038	0.580827	0.600999
420	0.589038	0.580827	0.600999
420	0.541359	0.528115	0.551473
480	0.541359	0.528115	0.551473
480	0.503732	0.482737	0.512288
540	0.503732	0.482737	0.512288
540	0.473361	0.461478	0.491941
600	0.473361	0.461478	0.491941


==> anc/PlotData/EW/pT_b1/offshell.dat <==
# UPPER PANEL: absolute prediction - offshell
# bin edge - central - scale envelope down - scale envelope up
0	0.000385253	0.000322766	0.000467589
60	0.000385253	0.000322766	0.000467589
60	0.00156313	0.00130961	0.00189762
120	0.00156313	0.00130961	0.00189762
120	0.000865118	0.000722532	0.00105463
180	0.000865118	0.000722532	0.00105463
180	0.000360224	0.000300289	0.000440426
240	0.000360224	0.000300289	0.000440426
240	0.000148172	0.00012347	0.000181389
300	0.000148172	0.00012347	0.000181389
300	6.32787e-05	5.2781e-05	7.74482e-05
360	6.32787e-05	5.2781e-05	7.74482e-05
360	2.78899e-05	2.33031e-05	3.40973e-05
420	2.78899e-05	2.33031e-05	3.40973e-05
420	1.31936e-05	1.10404e-05	1.61071e-05
480	1.31936e-05	1.10404e-05	1.61071e-05
480	6.34909e-06	5.32339e-06	7.74101e-06
540	6.34909e-06	5.32339e-06	7.74101e-06
540	3.16583e-06	2.65419e-06	3.85862e-06
600	3.16583e-06	2.65419e-06	3.85862e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1	0.837803	1.21372
60	1	0.837803	1.21372
60	1	0.837813	1.21399
120	1	0.837813	1.21399
120	1	0.835183	1.21906
180	1	0.835183	1.21906
180	1	0.833617	1.22264
240	1	0.833617	1.22264
240	1	0.833288	1.22418
300	1	0.833288	1.22418
300	1	0.834104	1.22392
360	1	0.834104	1.22392
360	1	0.835539	1.22257
420	1	0.835539	1.22257
420	1	0.8368	1.22083
480	1	0.8368	1.22083
480	1	0.838449	1.21923
540	1	0.838449	1.21923
540	1	0.838387	1.21883
600	1	0.838387	1.21883

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
# empty


==> anc/PlotData/EW/pT_bb/MG5.dat <==
# UPPER PANEL: absolute prediction - MG5
# bin edge - central - scale envelope down - scale envelope up
0	0.00059333	0.000501678	0.000713092
90	0.00059333	0.000501678	0.000713092
90	0.000664744	0.000559388	0.000803001
180	0.000664744	0.000559388	0.000803001
180	0.00019328	0.000161187	0.000235843
270	0.00019328	0.000161187	0.000235843
270	4.50354e-05	3.7277e-05	5.54292e-05
360	4.50354e-05	3.7277e-05	5.54292e-05
360	1.17277e-05	9.66429e-06	1.45115e-05
450	1.17277e-05	9.66429e-06	1.45115e-05
450	3.34209e-06	2.74345e-06	4.15331e-06
540	3.34209e-06	2.74345e-06	4.15331e-06
540	1.04918e-06	8.57634e-07	1.30929e-06
630	1.04918e-06	8.57634e-07	1.30929e-06
630	3.715e-07	3.01605e-07	4.6656e-07
720	3.715e-07	3.01605e-07	4.6656e-07
720	1.41253e-07	1.13351e-07	1.78917e-07
810	1.41253e-07	1.13351e-07	1.78917e-07
810	6.1744e-08	4.86938e-08	7.9045e-08
900	6.1744e-08	4.86938e-08	7.9045e-08

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.662036	0.559771	0.795666
90	0.662036	0.559771	0.795666
90	0.642606	0.540759	0.776259
180	0.642606	0.540759	0.776259
180	0.708294	0.590686	0.864271
270	0.708294	0.590686	0.864271
270	0.715543	0.592274	0.880684
360	0.715543	0.592274	0.880684
360	0.666888	0.549554	0.825188
450	0.666888	0.549554	0.825188
450	0.594374	0.487909	0.738646
540	0.594374	0.487909	0.738646
540	0.519589	0.424729	0.648404
630	0.519589	0.424729	0.648404
630	0.472626	0.383705	0.593563
720	0.472626	0.383705	0.593563
720	0.335681	0.269373	0.425188
810	0.335681	0.269373	0.425188
810	0.374104	0.295033	0.47893
900	0.374104	0.295033	0.47893

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
0	0.662038	0.639389	0.676916
90	0.662038	0.639389	0.676916
90	0.642608	0.63561	0.643104
180	0.642608	0.63561	0.643104
180	0.708298	0.641811	0.764996
270	0.708298	0.641811	0.764996
270	0.715544	0.612144	0.8959
360	0.715544	0.612144	0.8959
360	0.666888	0.537279	0.915022
450	0.666888	0.537279	0.915022
450	0.594378	0.466881	0.895112
540	0.594378	0.466881	0.895112
540	0.519589	0.411319	0.845715
630	0.519589	0.411319	0.845715
630	0.472628	0.404061	0.791072
720	0.472628	0.404061	0.791072
720	0.335681	0.259093	0.577338
810	0.335681	0.259093	0.577338
810	0.374105	0.232451	0.722306
900	0.374105	0.232451	0.722306


==> anc/PlotData/EW/pT_bb/NWA.dat <==
# UPPER PANEL: absolute prediction - NWA
# bin edge - central - scale envelope down - scale envelope up
0	0.000843023	0.000707012	0.0010223
90	0.000843023	0.000707012	0.0010223
90	0.000967335	0.000808937	0.00117711
180	0.000967335	0.000808937	0.00117711
180	0.000239792	0.000198999	0.000294411
270	0.000239792	0.000198999	0.000294411
270	4.87311e-05	4.02071e-05	6.01764e-05
360	4.87311e-05	4.02071e-05	6.01764e-05
360	1.14877e-05	9.41809e-06	1.42886e-05
450	1.14877e-05	9.41809e-06	1.42886e-05
450	3.07044e-06	2.50889e-06	3.8249e-06
540	3.07044e-06	2.50889e-06	3.8249e-06
540	9.03405e-07	7.40323e-07	1.12129e-06
630	9.03405e-07	7.40323e-07	1.12129e-06
630	2.84416e-07	2.38511e-07	3.71369e-07
720	2.84416e-07	2.38511e-07	3.71369e-07
720	1.02881e-07	8.16797e-08	1.26172e-07
810	1.02881e-07	8.16797e-08	1.26172e-07
810	3.8567e-08	2.99397e-08	4.35384e-08
900	3.8567e-08	2.99397e-08	4.35384e-08

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.940643	0.788882	1.14068
90	0.940643	0.788882	1.14068
90	0.93512	0.781997	1.13791
180	0.93512	0.781997	1.13791
180	0.878742	0.729252	1.0789
270	0.878742	0.729252	1.0789
270	0.774262	0.638829	0.95611
360	0.774262	0.638829	0.95611
360	0.653241	0.535554	0.812512
450	0.653241	0.535554	0.812512
450	0.546063	0.446194	0.68024
540	0.546063	0.446194	0.68024
540	0.447396	0.366633	0.5553
630	0.447396	0.366633	0.5553
630	0.361837	0.303436	0.47246
720	0.361837	0.303436	0.47246
720	0.244492	0.194108	0.299842
810	0.244492	0.194108	0.299842
810	0.233676	0.181403	0.263797
900	0.233676	0.181403	0.263797

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
# empty


==> anc/PlotData/EW/pT_bb/NWA_LOdec.dat <==
# UPPER PANEL: absolute prediction - NWA_LOdec
# bin edge - central - scale envelope down - scale envelope up
0	0.00071485	0.000600039	0.000866043
90	0.00071485	0.000600039	0.000866043
90	0.000821869	0.000687947	0.000999036
180	0.000821869	0.000687947	0.000999036
180	0.000203797	0.000169281	0.000249983
270	0.000203797	0.000169281	0.000249983
270	4.15418e-05	3.42992e-05	5.12426e-05
360	4.15418e-05	3.42992e-05	5.12426e-05
360	9.82382e-06	8.06341e-06	1.22e-05
450	9.82382e-06	8.06341e-06	1.22e-05
450	2.64404e-06	2.16129e-06	3.28294e-06
540	2.64404e-06	2.16129e-06	3.28294e-06
540	7.71232e-07	6.34291e-07	9.59143e-07
630	7.71232e-07	6.34291e-07	9.59143e-07
630	2.50079e-07	2.0694e-07	3.2083e-07
720	2.50079e-07	2.0694e-07	3.2083e-07
720	8.73479e-08	6.95613e-08	1.07893e-07
810	8.73479e-08	6.95613e-08	1.07893e-07
810	3.31443e-08	2.62846e-08	3.72953e-08
900	3.31443e-08	2.62846e-08	3.72953e-08

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.797628	0.669522	0.966329
90	0.797628	0.669522	0.966329
90	0.794499	0.665036	0.965765
180	0.794499	0.665036	0.965765
180	0.746835	0.620347	0.916088
270	0.746835	0.620347	0.916088
270	0.660035	0.544961	0.814166
360	0.660035	0.544961	0.814166
360	0.558625	0.458521	0.693745
450	0.558625	0.458521	0.693745
450	0.47023	0.384375	0.583855
540	0.47023	0.384375	0.583855
540	0.38194	0.314122	0.475
630	0.38194	0.314122	0.475
630	0.318153	0.263271	0.408164
720	0.318153	0.263271	0.408164
720	0.207578	0.165309	0.256403
810	0.207578	0.165309	0.256403
810	0.20082	0.159257	0.22597
900	0.20082	0.159257	0.22597

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
# empty


==> anc/PlotData/EW/pT_bb/PWG.dat <==
# UPPER PANEL: absolute prediction - PWG
# bin edge - central - scale envelope down - scale envelope up
0	0.000607606	0.000513445	0.00073062
90	0.000607606	0.000513445	0.00073062
90	0.000651926	0.000548803	0.000787259
180	0.000651926	0.000548803	0.000787259
180	0.000170735	0.000142626	0.00020805
270	0.000170735	0.000142626	0.00020805
270	3.80252e-05	3.16026e-05	4.66346e-05
360	3.80252e-05	3.16026e-05	4.66346e-05
360	9.75229e-06	8.07464e-06	1.20174e-05
450	9.75229e-06	8.07464e-06	1.20174e-05
450	2.83231e-06	2.33782e-06	3.50326e-06
540	2.83231e-06	2.33782e-06	3.50326e-06
540	9.07243e-07	7.47131e-07	1.12516e-06
630	9.07243e-07	7.47131e-07	1.12516e-06
630	3.37823e-07	2.77427e-07	4.20143e-07
720	3.37823e-07	2.77427e-07	4.20143e-07
720	1.34073e-07	1.09579e-07	1.6734e-07
810	1.34073e-07	1.09579e-07	1.6734e-07
810	5.96503e-08	4.83385e-08	7.48837e-08
900	5.96503e-08	4.83385e-08	7.48837e-08

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.677965	0.572901	0.815224
90	0.677965	0.572901	0.815224
90	0.630215	0.530526	0.761041
180	0.630215	0.530526	0.761041
180	0.625676	0.522667	0.76242
270	0.625676	0.522667	0.76242
270	0.604162	0.502116	0.740952
360	0.604162	0.502116	0.740952
360	0.554558	0.459159	0.683362
450	0.554558	0.459159	0.683362
450	0.503713	0.41577	0.623038
540	0.503713	0.41577	0.623038
540	0.449297	0.370004	0.557217
630	0.449297	0.370004	0.557217
630	0.429782	0.352946	0.534511
720	0.429782	0.352946	0.534511
720	0.318618	0.260409	0.397676
810	0.318618	0.260409	0.397676
810	0.361418	0.292881	0.453717
900	0.361418	0.292881	0.453717

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
0	0.677972	0.676385	0.683192
90	0.677972	0.676385	0.683192
90	0.630222	0.629154	0.635077
180	0.630222	0.629154	0.635077
180	0.625683	0.62299	0.629084
270	0.625683	0.62299	0.629084
270	0.604168	0.602867	0.612242
360	0.604168	0.602867	0.612242
360	0.554564	0.545454	0.563946
450	0.554564	0.545454	0.563946
450	0.503718	0.490806	0.5107
540	0.503718	0.490806	0.5107
540	0.449301	0.442967	0.46892
630	0.449301	0.442967	0.46892
630	0.429786	0.414734	0.456192
720	0.429786	0.414734	0.456192
720	0.318623	0.269875	0.34993
810	0.318623	0.269875	0.34993
810	0.361422	0.327024	0.381611
900	0.361422	0.327024	0.381611


==> anc/PlotData/EW/pT_bb/offshell.dat <==
# UPPER PANEL: absolute prediction - offshell
# bin edge - central - scale envelope down - scale envelope up
0	0.00089622	0.000751924	0.00108679
90	0.00089622	0.000751924	0.00108679
90	0.00103445	0.000865286	0.00125852
180	0.00103445	0.000865286	0.00125852
180	0.000272881	0.000226744	0.000334614
270	0.000272881	0.000226744	0.000334614
270	6.29388e-05	5.20806e-05	7.76009e-05
360	6.29388e-05	5.20806e-05	7.76009e-05
360	1.75857e-05	1.45404e-05	2.17176e-05
450	1.75857e-05	1.45404e-05	2.17176e-05
450	5.62287e-06	4.64507e-06	6.95788e-06
540	5.62287e-06	4.64507e-06	6.95788e-06
540	2.01925e-06	1.66329e-06	2.50607e-06
630	2.01925e-06	1.66329e-06	2.50607e-06
630	7.86033e-07	6.48902e-07	9.73975e-07
720	7.86033e-07	6.48902e-07	9.73975e-07
720	4.20795e-07	3.46738e-07	5.22075e-07
810	4.20795e-07	3.46738e-07	5.22075e-07
810	1.65045e-07	1.35778e-07	2.05615e-07
900	1.65045e-07	1.35778e-07	2.05615e-07

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1	0.838995	1.21264
90	1	0.838995	1.21264
90	1	0.83647	1.21661
180	1	0.83647	1.21661
180	1	0.830926	1.22623
270	1	0.830926	1.22623
270	1	0.82748	1.23296
360	1	0.82748	1.23296
360	1	0.826831	1.23496
450	1	0.826831	1.23496
450	1	0.826103	1.23743
540	1	0.826103	1.23743
540	1	0.823717	1.24109
630	1	0.823717	1.24109
630	1	0.82554	1.2391
720	1	0.82554	1.2391
720	1	0.824007	1.24069
810	1	0.824007	1.24069
810	1	0.822673	1.24581
900	1	0.822673	1.24581

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
# empty


==> anc/PlotData/EW/pT_j1/MG5.dat <==
# UPPER PANEL: absolute prediction - MG5
# bin edge - central - scale envelope down - scale envelope up
0	0.000520385	0.000440627	0.000624587
60	0.000520385	0.000440627	0.000624587
60	0.000608246	0.000510587	0.000735959
120	0.000608246	0.000510587	0.000735959
120	0.000356383	0.000296837	0.000434678
180	0.000356383	0.000296837	0.000434678
180	0.000194593	0.000160969	0.000239111
240	0.000194593	0.000160969	0.000239111
240	9.86362e-05	8.10701e-05	0.00012206
300	9.86362e-05	8.10701e-05	0.00012206
300	5.05588e-05	4.13096e-05	6.29726e-05
360	5.05588e-05	4.13096e-05	6.29726e-05
360	2.64863e-05	2.15386e-05	3.31627e-05
420	2.64863e-05	2.15386e-05	3.31627e-05
420	1.46753e-05	1.18772e-05	1.84705e-05
480	1.46753e-05	1.18772e-05	1.84705e-05
480	8.6582e-06	6.9763e-06	1.095e-05
540	8.6582e-06	6.9763e-06	1.095e-05
540	5.08051e-06	4.07996e-06	6.44824e-06
600	5.08051e-06	4.07996e-06	6.44824e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1.66544	1.41018	1.99893
60	1.66544	1.41018	1.99893
60	1.35442	1.13695	1.6388
120	1.35442	1.13695	1.6388
120	1.23378	1.02763	1.50483
180	1.23378	1.02763	1.50483
180	1.12155	0.927759	1.37814
240	1.12155	0.927759	1.37814
240	0.959524	0.788643	1.18739
300	0.959524	0.788643	1.18739
300	0.822393	0.671944	1.02432
360	0.822393	0.671944	1.02432
360	0.716881	0.582966	0.897585
420	0.716881	0.582966	0.897585
420	0.652842	0.528366	0.821674
480	0.652842	0.528366	0.821674
480	0.627715	0.505778	0.793869
540	0.627715	0.505778	0.793869
540	0.592783	0.476041	0.752367
600	0.592783	0.476041	0.752367

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
0	1.66545	1.5112	1.98132
60	1.66545	1.5112	1.98132
60	1.35442	1.24845	1.40991
120	1.35442	1.24845	1.40991
120	1.23378	0.934105	1.23535
180	1.23378	0.934105	1.23535
180	1.12156	0.705982	1.22637
240	1.12156	0.705982	1.22637
240	0.959527	0.61667	1.28386
300	0.959527	0.61667	1.28386
300	0.822396	0.575711	1.35151
360	0.822396	0.575711	1.35151
360	0.716883	0.555136	1.4107
420	0.716883	0.555136	1.4107
420	0.652842	0.545876	1.40365
480	0.652842	0.545876	1.40365
480	0.627717	0.540513	1.34086
540	0.627717	0.540513	1.34086
540	0.592786	0.518665	1.24466
600	0.592786	0.518665	1.24466


==> anc/PlotData/EW/pT_j1/NWA.dat <==
# UPPER PANEL: absolute prediction - NWA
# bin edge - central - scale envelope down - scale envelope up
0	0.000287142	0.000245387	0.000339831
60	0.000287142	0.000245387	0.000339831
60	0.00041429	0.000349044	0.000498235
120	0.00041429	0.000349044	0.000498235
120	0.000263454	0.000219652	0.000321066
180	0.000263454	0.000219652	0.000321066
180	0.00015577	0.000128746	0.000191814
240	0.00015577	0.000128746	0.000191814
240	9.14341e-05	7.49519e-05	0.000113312
300	9.14341e-05	7.49519e-05	0.000113312
300	5.38865e-05	4.40292e-05	6.74099e-05
360	5.38865e-05	4.40292e-05	6.74099e-05
360	3.23814e-05	2.62163e-05	4.05657e-05
420	3.23814e-05	2.62163e-05	4.05657e-05
420	1.94798e-05	1.58229e-05	2.46395e-05
480	1.94798e-05	1.58229e-05	2.46395e-05
480	1.18338e-05	9.57103e-06	1.50403e-05
540	1.18338e-05	9.57103e-06	1.50403e-05
540	7.32274e-06	5.84893e-06	9.30997e-06
600	7.32274e-06	5.84893e-06	9.30997e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.918969	0.785336	1.08759
60	0.918969	0.785336	1.08759
60	0.922524	0.777237	1.10945
120	0.922524	0.777237	1.10945
120	0.912063	0.760423	1.11151
180	0.912063	0.760423	1.11151
180	0.897794	0.742039	1.10554
240	0.897794	0.742039	1.10554
240	0.889463	0.729125	1.10229
300	0.889463	0.729125	1.10229
300	0.876521	0.716182	1.09649
360	0.876521	0.716182	1.09649
360	0.876438	0.709573	1.09795
420	0.876438	0.709573	1.09795
420	0.866574	0.703894	1.09611
480	0.866574	0.703894	1.09611
480	0.857944	0.693895	1.09041
540	0.857944	0.693895	1.09041
540	0.854402	0.682441	1.08627
600	0.854402	0.682441	1.08627

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
# empty


==> anc/PlotData/EW/pT_j1/NWA_LOdec.dat <==
# UPPER PANEL: absolute prediction - NWA_LOdec
# bin edge - central - scale envelope down - scale envelope up
0	0.000277672	0.000237011	0.000329043
60	0.000277672	0.000237011	0.000329043
60	0.00041163	0.000346706	0.00049519
120	0.00041163	0.000346706	0.00049519
120	0.000263039	0.000219291	0.000320584
180	0.000263039	0.000219291	0.000320584
180	0.000155683	0.00012867	0.000191711
240	0.000155683	0.00012867	0.000191711
240	9.14136e-05	7.49344e-05	0.000113287
300	9.14136e-05	7.49344e-05	0.000113287
300	5.38811e-05	4.40246e-05	6.74033e-05
360	5.38811e-05	4.40246e-05	6.74033e-05
360	3.238e-05	2.62151e-05	4.0564e-05
420	3.238e-05	2.62151e-05	4.0564e-05
420	1.94793e-05	1.58225e-05	2.46389e-05
480	1.94793e-05	1.58225e-05	2.46389e-05
480	1.18337e-05	9.57093e-06	1.50402e-05
540	1.18337e-05	9.57093e-06	1.50402e-05
540	7.32272e-06	5.84892e-06	9.30992e-06
600	7.32272e-06	5.84892e-06	9.30992e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.888661	0.75853	1.05307
60	0.888661	0.75853	1.05307
60	0.916601	0.772031	1.10267
120	0.916601	0.772031	1.10267
120	0.910626	0.759173	1.10984
180	0.910626	0.759173	1.10984
180	0.897293	0.741601	1.10494
240	0.897293	0.741601	1.10494
240	0.889263	0.728955	1.10205
300	0.889263	0.728955	1.10205
300	0.876433	0.716107	1.09639
360	0.876433	0.716107	1.09639
360	0.8764	0.70954	1.09791
420	0.8764	0.70954	1.09791
420	0.866552	0.703876	1.09608
480	0.866552	0.703876	1.09608
480	0.857937	0.693888	1.09041
540	0.857937	0.693888	1.09041
540	0.8544	0.68244	1.08626
600	0.8544	0.68244	1.08626

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
# empty


==> anc/PlotData/EW/pT_j1/PWG.dat <==
# UPPER PANEL: absolute prediction - PWG
# bin edge - central - scale envelope down - scale envelope up
0	0.00058073	0.000490139	0.000699496
60	0.00058073	0.000490139	0.000699496
60	0.000442741	0.000373483	0.000533213
120	0.000442741	0.000373483	0.000533213
120	0.000212302	0.000178016	0.000257246
180	0.000212302	0.000178016	0.000257246
180	0.000114019	9.48964e-05	0.000139269
240	0.000114019	9.48964e-05	0.000139269
240	6.45076e-05	5.33225e-05	7.93901e-05
300	6.45076e-05	5.33225e-05	7.93901e-05
300	3.7334e-05	3.06697e-05	4.62623e-05
360	3.7334e-05	3.06697e-05	4.62623e-05
360	2.18443e-05	1.7849e-05	2.72292e-05
420	2.18443e-05	1.7849e-05	2.72292e-05
420	1.31243e-05	1.06778e-05	1.64391e-05
480	1.31243e-05	1.06778e-05	1.64391e-05
480	8.00833e-06	6.48464e-06	1.00832e-05
540	8.00833e-06	6.48464e-06	1.00832e-05
540	4.92286e-06	3.97097e-06	6.22425e-06
600	4.92286e-06	3.97097e-06	6.22425e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1.85857	1.56864	2.23867
60	1.85857	1.56864	2.23867
60	0.985878	0.831657	1.18734
120	0.985878	0.831657	1.18734
120	0.734978	0.616282	0.890571
180	0.734978	0.616282	0.890571
180	0.657159	0.546944	0.802689
240	0.657159	0.546944	0.802689
240	0.627524	0.518716	0.7723
300	0.627524	0.518716	0.7723
300	0.607277	0.498875	0.752505
360	0.607277	0.498875	0.752505
360	0.59124	0.483103	0.736988
420	0.59124	0.483103	0.736988
420	0.583845	0.47501	0.731306
480	0.583845	0.47501	0.731306
480	0.5806	0.470133	0.731027
540	0.5806	0.470133	0.731027
540	0.574389	0.463325	0.726233
600	0.574389	0.463325	0.726233

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
0	1.85859	1.8512	1.87677
60	1.85859	1.8512	1.87677
60	0.985889	0.973027	0.999922
120	0.985889	0.973027	0.999922
120	0.734985	0.725665	0.747822
180	0.734985	0.725665	0.747822
180	0.65717	0.653966	0.670259
240	0.65717	0.653966	0.670259
240	0.627531	0.619652	0.6373
300	0.627531	0.619652	0.6373
300	0.607284	0.602106	0.618135
360	0.607284	0.602106	0.618135
360	0.591248	0.588054	0.603214
420	0.591248	0.588054	0.603214
420	0.583853	0.581233	0.595251
480	0.583853	0.581233	0.595251
480	0.580606	0.570165	0.590541
540	0.580606	0.570165	0.590541
540	0.574395	0.56319	0.594789
600	0.574395	0.56319	0.594789


==> anc/PlotData/EW/pT_j1/offshell.dat <==
# UPPER PANEL: absolute prediction - offshell
# bin edge - central - scale envelope down - scale envelope up
0	0.000312461	0.000266992	0.000369985
60	0.000312461	0.000266992	0.000369985
60	0.000449083	0.000378338	0.000540266
120	0.000449083	0.000378338	0.000540266
120	0.000288855	0.000240692	0.000351864
180	0.000288855	0.000240692	0.000351864
180	0.000173503	0.000143342	0.000213404
240	0.000173503	0.000143342	0.000213404
240	0.000102797	8.43098e-05	0.000127481
300	0.000102797	8.43098e-05	0.000127481
300	6.14777e-05	5.01046e-05	7.67801e-05
360	6.14777e-05	5.01046e-05	7.67801e-05
360	3.69466e-05	2.99474e-05	4.64258e-05
420	3.69466e-05	2.99474e-05	4.64258e-05
420	2.24791e-05	1.81334e-05	2.83981e-05
480	2.24791e-05	1.81334e-05	2.83981e-05
480	1.37932e-05	1.10813e-05	1.75039e-05
540	1.37932e-05	1.10813e-05	1.75039e-05
540	8.5706e-06	6.8578e-06	1.09253e-05
600	8.5706e-06	6.8578e-06	1.09253e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1	0.854481	1.1841
60	1	0.854481	1.1841
60	1	0.842468	1.20304
120	1	0.842468	1.20304
120	1	0.833262	1.21813
180	1	0.833262	1.21813
180	1	0.826164	1.22997
240	1	0.826164	1.22997
240	1	0.820158	1.24012
300	1	0.820158	1.24012
300	1	0.815004	1.24891
360	1	0.815004	1.24891
360	1	0.810559	1.25656
420	1	0.810559	1.25656
420	1	0.806678	1.26331
480	1	0.806678	1.26331
480	1	0.803389	1.26902
540	1	0.803389	1.26902
540	1	0.800154	1.27474
600	1	0.800154	1.27474

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
# empty


==> anc/PlotData/EW/pT_los/MG5.dat <==
# UPPER PANEL: absolute prediction - MG5
# bin edge - central - scale envelope down - scale envelope up
0	0.00120827	0.00101816	0.0014572
50	0.00120827	0.00101816	0.0014572
50	0.00108558	0.000913555	0.00131151
100	0.00108558	0.000913555	0.00131151
100	0.000296212	0.000248515	0.000359247
150	0.000296212	0.000248515	0.000359247
150	8.69858e-05	7.27872e-05	0.000105852
200	8.69858e-05	7.27872e-05	0.000105852
200	2.85471e-05	2.38579e-05	3.48042e-05
250	2.85471e-05	2.38579e-05	3.48042e-05
250	1.05182e-05	8.78211e-06	1.28406e-05
300	1.05182e-05	8.78211e-06	1.28406e-05
300	4.17241e-06	3.48903e-06	5.08807e-06
350	4.17241e-06	3.48903e-06	5.08807e-06
350	1.80897e-06	1.50974e-06	2.20974e-06
400	1.80897e-06	1.50974e-06	2.20974e-06
400	8.00535e-07	6.70374e-07	9.74047e-07
450	8.00535e-07	6.70374e-07	9.74047e-07
450	3.68347e-07	3.0451e-07	4.52901e-07
500	3.68347e-07	3.0451e-07	4.52901e-07

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.666613	0.561728	0.80395
50	0.666613	0.561728	0.80395
50	0.664101	0.558865	0.802314
100	0.664101	0.558865	0.802314
100	0.64693	0.54276	0.7846
150	0.64693	0.54276	0.7846
150	0.619619	0.518479	0.754007
200	0.619619	0.518479	0.754007
200	0.593237	0.495791	0.723266
250	0.593237	0.495791	0.723266
250	0.561243	0.468607	0.685165
300	0.561243	0.468607	0.685165
300	0.519946	0.434786	0.634051
350	0.519946	0.434786	0.634051
350	0.495253	0.413331	0.604974
400	0.495253	0.413331	0.604974
400	0.452494	0.378922	0.55057
450	0.452494	0.378922	0.55057
450	0.404635	0.334509	0.497519
500	0.404635	0.334509	0.497519

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
0	0.666619	0.658271	0.667126
50	0.666619	0.658271	0.667126
50	0.664108	0.657097	0.664646
100	0.664108	0.657097	0.664646
100	0.646935	0.620196	0.674163
150	0.646935	0.620196	0.674163
150	0.619621	0.585923	0.676486
200	0.619621	0.585923	0.676486
200	0.593239	0.549923	0.668009
250	0.593239	0.549923	0.668009
250	0.561243	0.529729	0.644313
300	0.561243	0.529729	0.644313
300	0.519948	0.488532	0.612062
350	0.519948	0.488532	0.612062
350	0.495255	0.460198	0.570464
400	0.495255	0.460198	0.570464
400	0.452496	0.361989	0.539085
450	0.452496	0.361989	0.539085
450	0.404636	0.321985	0.461009
500	0.404636	0.321985	0.461009


==> anc/PlotData/EW/pT_los/NWA.dat <==
# UPPER PANEL: absolute prediction - NWA
# bin edge - central - scale envelope down - scale envelope up
0	0.00167463	0.00140134	0.00203521
50	0.00167463	0.00140134	0.00203521
50	0.00152175	0.00127262	0.00185188
100	0.00152175	0.00127262	0.00185188
100	0.000419779	0.000350148	0.000512392
150	0.000419779	0.000350148	0.000512392
150	0.000123657	0.000102999	0.000151336
200	0.000123657	0.000102999	0.000151336
200	4.0927e-05	3.40366e-05	5.01283e-05
250	4.0927e-05	3.40366e-05	5.01283e-05
250	1.51037e-05	1.25989e-05	1.85786e-05
300	1.51037e-05	1.25989e-05	1.85786e-05
300	6.05861e-06	5.04182e-06	7.45896e-06
350	6.05861e-06	5.04182e-06	7.45896e-06
350	2.56046e-06	2.14262e-06	3.15786e-06
400	2.56046e-06	2.14262e-06	3.15786e-06
400	1.14727e-06	9.63899e-07	1.41437e-06
450	1.14727e-06	9.63899e-07	1.41437e-06
450	5.29236e-07	4.41972e-07	6.50591e-07
500	5.29236e-07	4.41972e-07	6.50591e-07

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.923908	0.773132	1.12284
50	0.923908	0.773132	1.12284
50	0.930928	0.778523	1.13288
100	0.930928	0.778523	1.13288
100	0.916802	0.764727	1.11907
150	0.916802	0.764727	1.11907
150	0.880836	0.733684	1.078
200	0.880836	0.733684	1.078
200	0.850504	0.707314	1.04172
250	0.850504	0.707314	1.04172
250	0.805922	0.672268	0.99134
300	0.805922	0.672268	0.99134
300	0.754995	0.628288	0.9295
350	0.754995	0.628288	0.9295
350	0.700993	0.586598	0.864547
400	0.700993	0.586598	0.864547
400	0.648483	0.544834	0.799459
450	0.648483	0.544834	0.799459
450	0.581374	0.485513	0.714685
500	0.581374	0.485513	0.714685

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
# empty


==> anc/PlotData/EW/pT_los/NWA_LOdec.dat <==
# UPPER PANEL: absolute prediction - NWA_LOdec
# bin edge - central - scale envelope down - scale envelope up
0	0.00141883	0.00118821	0.00172266
50	0.00141883	0.00118821	0.00172266
50	0.00129196	0.00108148	0.0015707
100	0.00129196	0.00108148	0.0015707
100	0.00035789	0.000298858	0.000436361
150	0.00035789	0.000298858	0.000436361
150	0.000105876	8.8289e-05	0.000129408
200	0.000105876	8.8289e-05	0.000129408
200	3.5218e-05	2.93211e-05	4.30791e-05
250	3.5218e-05	2.93211e-05	4.30791e-05
250	1.30539e-05	1.09046e-05	1.60261e-05
300	1.30539e-05	1.09046e-05	1.60261e-05
300	5.2646e-06	4.38759e-06	6.47183e-06
350	5.2646e-06	4.38759e-06	6.47183e-06
350	2.23893e-06	1.87791e-06	2.75366e-06
400	2.23893e-06	1.87791e-06	2.75366e-06
400	1.00895e-06	8.50858e-07	1.24001e-06
450	1.00895e-06	8.50858e-07	1.24001e-06
450	4.64727e-07	3.868e-07	5.72224e-07
500	4.64727e-07	3.868e-07	5.72224e-07

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.782781	0.655546	0.950407
50	0.782781	0.655546	0.950407
50	0.790354	0.661593	0.960873
100	0.790354	0.661593	0.960873
100	0.781636	0.652709	0.953018
150	0.781636	0.652709	0.953018
150	0.754178	0.628902	0.921801
200	0.754178	0.628902	0.921801
200	0.731865	0.609322	0.895226
250	0.731865	0.609322	0.895226
250	0.696546	0.581861	0.85514
300	0.696546	0.581861	0.85514
300	0.656049	0.546761	0.806489
350	0.656049	0.546761	0.806489
350	0.612965	0.514127	0.753886
400	0.612965	0.514127	0.753886
400	0.570299	0.480939	0.700903
450	0.570299	0.480939	0.700903
450	0.51051	0.424906	0.628597
500	0.51051	0.424906	0.628597

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
# empty


==> anc/PlotData/EW/pT_los/PWG.dat <==
# UPPER PANEL: absolute prediction - PWG
# bin edge - central - scale envelope down - scale envelope up
0	0.00119103	0.001004	0.00143585
50	0.00119103	0.001004	0.00143585
50	0.00106323	0.000895163	0.00128389
100	0.00106323	0.000895163	0.00128389
100	0.000285463	0.000239719	0.000345898
150	0.000285463	0.000239719	0.000345898
150	8.36841e-05	7.01513e-05	0.000101664
200	8.36841e-05	7.01513e-05	0.000101664
200	2.75894e-05	2.31064e-05	3.35716e-05
250	2.75894e-05	2.31064e-05	3.35716e-05
250	1.0149e-05	8.49919e-06	1.23574e-05
300	1.0149e-05	8.49919e-06	1.23574e-05
300	3.99563e-06	3.34935e-06	4.86266e-06
350	3.99563e-06	3.34935e-06	4.86266e-06
350	1.69672e-06	1.42069e-06	2.06753e-06
400	1.69672e-06	1.42069e-06	2.06753e-06
400	7.48113e-07	6.28516e-07	9.08754e-07
450	7.48113e-07	6.28516e-07	9.08754e-07
450	3.42727e-07	2.86772e-07	4.17528e-07
500	3.42727e-07	2.86772e-07	4.17528e-07

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.657102	0.553916	0.792171
50	0.657102	0.553916	0.792171
50	0.650429	0.547614	0.785417
100	0.650429	0.547614	0.785417
100	0.623455	0.523549	0.755445
150	0.623455	0.523549	0.755445
150	0.5961	0.499703	0.724175
200	0.5961	0.499703	0.724175
200	0.573335	0.480174	0.697651
250	0.573335	0.480174	0.697651
250	0.541543	0.45351	0.659381
300	0.541543	0.45351	0.659381
300	0.497916	0.41738	0.605962
350	0.497916	0.41738	0.605962
350	0.464521	0.388951	0.56604
400	0.464521	0.388951	0.56604
400	0.422863	0.355262	0.513664
450	0.422863	0.355262	0.513664
450	0.376491	0.315024	0.458661
500	0.376491	0.315024	0.458661

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
0	0.657107	0.656694	0.660837
50	0.657107	0.656694	0.660837
50	0.650435	0.649211	0.655457
100	0.650435	0.649211	0.655457
100	0.623461	0.622799	0.632212
150	0.623461	0.622799	0.632212
150	0.596106	0.594938	0.600964
200	0.596106	0.594938	0.600964
200	0.573341	0.56676	0.575889
250	0.573341	0.56676	0.575889
250	0.541548	0.532161	0.55127
300	0.541548	0.532161	0.55127
300	0.497921	0.493437	0.51302
350	0.497921	0.493437	0.51302
350	0.464527	0.451334	0.484877
400	0.464527	0.451334	0.484877
400	0.422867	0.394881	0.459909
450	0.422867	0.394881	0.459909
450	0.376495	0.328006	0.398151
500	0.376495	0.328006	0.398151


==> anc/PlotData/EW/pT_los/offshell.dat <==
# UPPER PANEL: absolute prediction - offshell
# bin edge - central - scale envelope down - scale envelope up
0	0.00181255	0.00151764	0.00220248
50	0.00181255	0.00151764	0.00220248
50	0.00163466	0.0013673	0.00198906
100	0.00163466	0.0013673	0.00198906
100	0.000457873	0.000382117	0.000558858
150	0.000457873	0.000382117	0.000558858
150	0.000140386	0.000116973	0.000171778
200	0.000140386	0.000116973	0.000171778
200	4.81209e-05	4.00687e-05	5.89587e-05
250	4.81209e-05	4.00687e-05	5.89587e-05
250	1.87409e-05	1.56088e-05	2.297e-05
300	1.87409e-05	1.56088e-05	2.297e-05
300	8.0247e-06	6.68932e-06	9.8288e-06
350	8.0247e-06	6.68932e-06	9.8288e-06
350	3.65262e-06	3.05015e-06	4.47166e-06
400	3.65262e-06	3.05015e-06	4.47166e-06
400	1.76916e-06	1.47925e-06	2.1631e-06
450	1.76916e-06	1.47925e-06	2.1631e-06
450	9.10319e-07	7.62375e-07	1.11128e-06
500	9.10319e-07	7.62375e-07	1.11128e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1	0.837296	1.21513
50	1	0.837296	1.21513
50	1	0.836443	1.2168
100	1	0.836443	1.2168
100	1	0.834548	1.22055
150	1	0.834548	1.22055
150	1	0.833224	1.22361
200	1	0.833224	1.22361
200	1	0.832667	1.22522
250	1	0.832667	1.22522
250	1	0.832874	1.22566
300	1	0.832874	1.22566
300	1	0.833591	1.22482
350	1	0.833591	1.22482
350	1	0.835058	1.22423
400	1	0.835058	1.22423
400	1	0.836131	1.22267
450	1	0.836131	1.22267
450	1	0.837481	1.22076
500	1	0.837481	1.22076

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
# empty


==> anc/PlotData/EW/pT_lss1/MG5.dat <==
# UPPER PANEL: absolute prediction - MG5
# bin edge - central - scale envelope down - scale envelope up
0	0.000417564	0.000352661	0.000502198
50	0.000417564	0.000352661	0.000502198
50	0.0012649	0.00106586	0.00152544
100	0.0012649	0.00106586	0.00152544
100	0.00059669	0.000501166	0.000722537
150	0.00059669	0.000501166	0.000722537
150	0.000241731	0.000202607	0.000293549
200	0.000241731	0.000202607	0.000293549
200	0.000104453	8.74205e-05	0.000127105
250	0.000104453	8.74205e-05	0.000127105
250	4.81286e-05	4.02481e-05	5.86429e-05
300	4.81286e-05	4.02481e-05	5.86429e-05
300	2.36296e-05	1.97548e-05	2.88123e-05
350	2.36296e-05	1.97548e-05	2.88123e-05
350	1.18631e-05	9.92145e-06	1.44647e-05
400	1.18631e-05	9.92145e-06	1.44647e-05
400	6.36804e-06	5.32184e-06	7.77147e-06
450	6.36804e-06	5.32184e-06	7.77147e-06
450	3.50104e-06	2.93402e-06	4.26266e-06
500	3.50104e-06	2.93402e-06	4.26266e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.643903	0.54382	0.774413
50	0.643903	0.54382	0.774413
50	0.660071	0.556204	0.79603
100	0.660071	0.556204	0.79603
100	0.664384	0.558023	0.804508
150	0.664384	0.558023	0.804508
150	0.66623	0.558401	0.809045
200	0.66623	0.558401	0.809045
200	0.669725	0.560517	0.814964
250	0.669725	0.560517	0.814964
250	0.66977	0.560103	0.81609
300	0.66977	0.560103	0.81609
300	0.67644	0.565517	0.824804
350	0.67644	0.565517	0.824804
350	0.66632	0.557263	0.812446
400	0.66632	0.557263	0.812446
400	0.678451	0.566989	0.827972
450	0.678451	0.566989	0.827972
450	0.679044	0.569067	0.826763
500	0.679044	0.569067	0.826763

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
0	0.643905	0.636674	0.644745
50	0.643905	0.636674	0.644745
50	0.660071	0.653793	0.660566
100	0.660071	0.653793	0.660566
100	0.664386	0.652784	0.672885
150	0.664386	0.652784	0.672885
150	0.666233	0.653726	0.686129
200	0.666233	0.653726	0.686129
200	0.669725	0.654318	0.693
250	0.669725	0.654318	0.693
250	0.669773	0.651808	0.696442
300	0.669773	0.651808	0.696442
300	0.676443	0.649121	0.710852
350	0.676443	0.649121	0.710852
350	0.666326	0.65707	0.706508
400	0.666326	0.65707	0.706508
400	0.678453	0.659988	0.688796
450	0.678453	0.659988	0.688796
450	0.679046	0.641992	0.719524
500	0.679046	0.641992	0.719524


==> anc/PlotData/EW/pT_lss1/NWA.dat <==
# UPPER PANEL: absolute prediction - NWA
# bin edge - central - scale envelope down - scale envelope up
0	0.000588591	0.000493327	0.000713308
50	0.000588591	0.000493327	0.000713308
50	0.00177195	0.00148362	0.00215284
100	0.00177195	0.00148362	0.00215284
100	0.000833797	0.000696008	0.00101682
150	0.000833797	0.000696008	0.00101682
150	0.000336471	0.000280244	0.000411648
200	0.000336471	0.000280244	0.000411648
200	0.000143529	0.00011941	0.000175797
250	0.000143529	0.00011941	0.000175797
250	6.56738e-05	5.46633e-05	8.06721e-05
300	6.56738e-05	5.46633e-05	8.06721e-05
300	3.17524e-05	2.64019e-05	3.89454e-05
350	3.17524e-05	2.64019e-05	3.89454e-05
350	1.59885e-05	1.33197e-05	1.96557e-05
400	1.59885e-05	1.33197e-05	1.96557e-05
400	8.34844e-06	6.97364e-06	1.02561e-05
450	8.34844e-06	6.97364e-06	1.02561e-05
450	4.53014e-06	3.76719e-06	5.54292e-06
500	4.53014e-06	3.76719e-06	5.54292e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.907635	0.760733	1.09995
50	0.907635	0.760733	1.09995
50	0.924668	0.774207	1.12343
100	0.924668	0.774207	1.12343
100	0.928391	0.77497	1.13218
150	0.928391	0.77497	1.13218
150	0.927341	0.772375	1.13454
200	0.927341	0.772375	1.13454
200	0.92027	0.765625	1.12716
250	0.92027	0.765625	1.12716
250	0.913934	0.760709	1.12265
300	0.913934	0.760709	1.12265
300	0.90897	0.755802	1.11488
350	0.90897	0.755802	1.11488
350	0.898034	0.748134	1.10401
400	0.898034	0.748134	1.10401
400	0.889442	0.742971	1.09268
450	0.889442	0.742971	1.09268
450	0.878642	0.730665	1.07508
500	0.878642	0.730665	1.07508

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
# empty


==> anc/PlotData/EW/pT_lss1/NWA_LOdec.dat <==
# UPPER PANEL: absolute prediction - NWA_LOdec
# bin edge - central - scale envelope down - scale envelope up
0	0.000498365	0.00041802	0.000603394
50	0.000498365	0.00041802	0.000603394
50	0.00150191	0.0012586	0.00182294
100	0.00150191	0.0012586	0.00182294
100	0.000708473	0.000591924	0.000863155
150	0.000708473	0.000591924	0.000863155
150	0.000286913	0.000239316	0.000350593
200	0.000286913	0.000239316	0.000350593
200	0.000122701	0.000102188	0.000150116
250	0.000122701	0.000102188	0.000150116
250	5.63295e-05	4.69398e-05	6.9128e-05
300	5.63295e-05	4.69398e-05	6.9128e-05
300	2.7321e-05	2.27373e-05	3.34633e-05
350	2.7321e-05	2.27373e-05	3.34633e-05
350	1.38067e-05	1.15032e-05	1.69487e-05
400	1.38067e-05	1.15032e-05	1.69487e-05
400	7.22288e-06	6.02806e-06	8.85811e-06
450	7.22288e-06	6.02806e-06	8.85811e-06
450	3.94349e-06	3.28637e-06	4.81325e-06
500	3.94349e-06	3.28637e-06	4.81325e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.768502	0.644606	0.930461
50	0.768502	0.644606	0.930461
50	0.783751	0.656783	0.951276
100	0.783751	0.656783	0.951276
100	0.788849	0.659077	0.961079
150	0.788849	0.659077	0.961079
150	0.790756	0.659574	0.966263
200	0.790756	0.659574	0.966263
200	0.786726	0.655202	0.962504
250	0.786726	0.655202	0.962504
250	0.783896	0.653226	0.962003
300	0.783896	0.653226	0.962003
300	0.782113	0.650896	0.957947
350	0.782113	0.650896	0.957947
350	0.775487	0.646106	0.951966
400	0.775487	0.646106	0.951966
400	0.769525	0.642229	0.943743
450	0.769525	0.642229	0.943743
450	0.764859	0.637407	0.933553
500	0.764859	0.637407	0.933553

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
# empty


==> anc/PlotData/EW/pT_lss1/PWG.dat <==
# UPPER PANEL: absolute prediction - PWG
# bin edge - central - scale envelope down - scale envelope up
0	0.000412181	0.000348224	0.000495525
50	0.000412181	0.000348224	0.000495525
50	0.00123917	0.00104459	0.00149379
100	0.00123917	0.00104459	0.00149379
100	0.000582215	0.000489289	0.000704617
150	0.000582215	0.000489289	0.000704617
150	0.00023674	0.000198613	0.000287233
200	0.00023674	0.000198613	0.000287233
200	0.000102211	8.56499e-05	0.000124242
250	0.000102211	8.56499e-05	0.000124242
250	4.69303e-05	3.93114e-05	5.70995e-05
300	4.69303e-05	3.93114e-05	5.70995e-05
300	2.29739e-05	1.92443e-05	2.79653e-05
350	2.29739e-05	1.92443e-05	2.79653e-05
350	1.1736e-05	9.83558e-06	1.42842e-05
400	1.1736e-05	9.83558e-06	1.42842e-05
400	6.19342e-06	5.19395e-06	7.536e-06
450	6.19342e-06	5.19395e-06	7.536e-06
450	3.36666e-06	2.82723e-06	4.09138e-06
500	3.36666e-06	2.82723e-06	4.09138e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.635602	0.536977	0.764122
50	0.635602	0.536977	0.764122
50	0.646644	0.545105	0.779514
100	0.646644	0.545105	0.779514
100	0.648267	0.544799	0.784555
150	0.648267	0.544799	0.784555
150	0.652475	0.547394	0.791637
200	0.652475	0.547394	0.791637
200	0.65535	0.549165	0.796607
250	0.65535	0.549165	0.796607
250	0.653094	0.547068	0.794611
300	0.653094	0.547068	0.794611
300	0.657669	0.550903	0.800557
350	0.657669	0.550903	0.800557
350	0.659181	0.55244	0.802307
400	0.659181	0.55244	0.802307
400	0.659847	0.553363	0.802885
450	0.659847	0.553363	0.802885
450	0.65298	0.548355	0.793543
500	0.65298	0.548355	0.793543

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
0	0.635608	0.634671	0.642623
50	0.635608	0.634671	0.642623
50	0.646654	0.645673	0.65134
100	0.646654	0.645673	0.65134
100	0.648274	0.646932	0.652695
150	0.648274	0.646932	0.652695
150	0.65248	0.65089	0.657168
200	0.65248	0.65089	0.657168
200	0.65535	0.652574	0.656498
250	0.65535	0.652574	0.656498
250	0.653101	0.651419	0.659645
300	0.653101	0.651419	0.659645
300	0.657678	0.652651	0.669363
350	0.657678	0.652651	0.669363
350	0.659187	0.650369	0.662641
400	0.659187	0.650369	0.662641
400	0.659853	0.647771	0.66809
450	0.659853	0.647771	0.66809
450	0.652988	0.640113	0.668184
500	0.652988	0.640113	0.668184


==> anc/PlotData/EW/pT_lss1/offshell.dat <==
# UPPER PANEL: absolute prediction - offshell
# bin edge - central - scale envelope down - scale envelope up
0	0.000648489	0.000544195	0.00078589
50	0.000648489	0.000544195	0.00078589
50	0.00191631	0.00160498	0.00232772
100	0.00191631	0.00160498	0.00232772
100	0.00089811	0.000749855	0.00109523
150	0.00089811	0.000749855	0.00109523
150	0.000362834	0.000302271	0.000443803
200	0.000362834	0.000302271	0.000443803
200	0.000155964	0.000129774	0.000191131
250	0.000155964	0.000129774	0.000191131
250	7.18584e-05	5.97572e-05	8.81576e-05
300	7.18584e-05	5.97572e-05	8.81576e-05
300	3.49323e-05	2.90491e-05	4.28794e-05
350	3.49323e-05	2.90491e-05	4.28794e-05
350	1.78039e-05	1.48067e-05	2.18657e-05
400	1.78039e-05	1.48067e-05	2.18657e-05
400	9.38615e-06	7.81203e-06	1.15205e-05
450	9.38615e-06	7.81203e-06	1.15205e-05
450	5.15584e-06	4.29485e-06	6.32251e-06
500	5.15584e-06	4.29485e-06	6.32251e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1	0.839174	1.21188
50	1	0.839174	1.21188
50	1	0.837537	1.21469
100	1	0.837537	1.21469
100	1	0.834926	1.21948
150	1	0.834926	1.21948
150	1	0.833083	1.22316
200	1	0.833083	1.22316
200	1	0.832077	1.22548
250	1	0.832077	1.22548
250	1	0.831597	1.22682
300	1	0.831597	1.22682
300	1	0.831583	1.2275
350	1	0.831583	1.2275
350	1	0.831655	1.22814
400	1	0.831655	1.22814
400	1	0.832293	1.22739
450	1	0.832293	1.22739
450	1	0.833007	1.22628
500	1	0.833007	1.22628

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
# empty


==> anc/PlotData/EW/y_j1/MG5.dat <==
# UPPER PANEL: absolute prediction - MG5
# bin edge - central - scale envelope down - scale envelope up
-2.5	0.022623	0.0188103	0.027651
-2	0.022623	0.0188103	0.027651
-2	0.0235827	0.0196911	0.0286985
-1.5	0.0235827	0.0196911	0.0286985
-1.5	0.0230507	0.0193051	0.0279692
-1	0.0230507	0.0193051	0.0279692
-1	0.0223276	0.0187318	0.0270518
-0.5	0.0223276	0.0187318	0.0270518
-0.5	0.0219029	0.0183874	0.0265244
0	0.0219029	0.0183874	0.0265244
0	0.0219273	0.0184002	0.0265648
0.5	0.0219273	0.0184002	0.0265648
0.5	0.0222308	0.0186464	0.0269402
1	0.0222308	0.0186464	0.0269402
1	0.0230392	0.0192964	0.0279547
1.5	0.0230392	0.0192964	0.0279547
1.5	0.0235127	0.0196345	0.0286104
2	0.0235127	0.0196345	0.0286104
2	0.0225243	0.0187292	0.0275285
2.5	0.0225243	0.0187292	0.0275285

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
-2.5	0.765076	0.636136	0.935116
-2	0.765076	0.636136	0.935116
-2	1.00357	0.837966	1.22128
-1.5	1.00357	0.837966	1.22128
-1.5	1.39264	1.16634	1.6898
-1	1.39264	1.16634	1.6898
-1	2.00869	1.6852	2.4337
-0.5	2.00869	1.6852	2.4337
-0.5	2.62756	2.20583	3.18197
0	2.62756	2.20583	3.18197
0	2.63069	2.20753	3.18707
0.5	2.63069	2.20753	3.18707
0.5	1.99766	1.67557	2.42085
1	1.99766	1.67557	2.42085
1	1.39529	1.16862	1.69298
1.5	1.39529	1.16862	1.69298
1.5	0.998607	0.833896	1.21511
2	0.998607	0.833896	1.21511
2	0.761455	0.633158	0.930627
2.5	0.761455	0.633158	0.930627

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
-2.5	0.765083	0.721129	0.800975
-2	0.765083	0.721129	0.800975
-2	1.00358	0.984135	1.0053
-1.5	1.00358	0.984135	1.0053
-1.5	1.39265	1.29031	1.43154
-1	1.39265	1.29031	1.43154
-1	2.0087	1.80613	2.13237
-0.5	2.0087	1.80613	2.13237
-0.5	2.62757	2.31171	2.85061
0	2.62757	2.31171	2.85061
0	2.6307	2.3295	2.86125
0.5	2.6307	2.3295	2.86125
0.5	1.99767	1.7992	2.13696
1	1.99767	1.7992	2.13696
1	1.39529	1.30214	1.43349
1.5	1.39529	1.30214	1.43349
1.5	0.998607	0.982804	1.00032
2	0.998607	0.982804	1.00032
2	0.761452	0.722653	0.796289
2.5	0.761452	0.722653	0.796289


==> anc/PlotData/EW/y_j1/NWA.dat <==
# UPPER PANEL: absolute prediction - NWA
# bin edge - central - scale envelope down - scale envelope up
-2.5	0.0271103	0.0225084	0.0331719
-2	0.0271103	0.0225084	0.0331719
-2	0.0214459	0.0179067	0.0260914
-1.5	0.0214459	0.0179067	0.0260914
-1.5	0.014991	0.0125813	0.0181095
-1	0.014991	0.0125813	0.0181095
-1	0.01	0.00843813	0.0120046
-0.5	0.01	0.00843813	0.0120046
-0.5	0.00743749	0.00630654	0.00888557
0	0.00743749	0.00630654	0.00888557
0	0.00743793	0.0063069	0.00888522
0.5	0.00743793	0.0063069	0.00888522
0.5	0.0099963	0.00844526	0.0120014
1	0.0099963	0.00844526	0.0120014
1	0.0149958	0.0125904	0.0181211
1.5	0.0149958	0.0125904	0.0181211
1.5	0.0214583	0.0179083	0.0260801
2	0.0214583	0.0179083	0.0260801
2	0.0270672	0.0225034	0.033135
2.5	0.0270672	0.0225034	0.033135

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
-2.5	0.91683	0.761201	1.12182
-2	0.91683	0.761201	1.12182
-2	0.912642	0.762029	1.11033
-1.5	0.912642	0.762029	1.11033
-1.5	0.905702	0.760117	1.09411
-1	0.905702	0.760117	1.09411
-1	0.899645	0.759132	1.07999
-0.5	0.899645	0.759132	1.07999
-0.5	0.892231	0.756558	1.06595
0	0.892231	0.756558	1.06595
0	0.892353	0.756659	1.06599
0.5	0.892353	0.756659	1.06599
0.5	0.898269	0.758893	1.07845
1	0.898269	0.758893	1.07845
1	0.90817	0.762495	1.09744
1.5	0.90817	0.762495	1.09744
1.5	0.911355	0.760583	1.10765
2	0.911355	0.760583	1.10765
2	0.915032	0.760749	1.12016
2.5	0.915032	0.760749	1.12016

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
# empty


==> anc/PlotData/EW/y_j1/NWA_LOdec.dat <==
# UPPER PANEL: absolute prediction - NWA_LOdec
# bin edge - central - scale envelope down - scale envelope up
-2.5	0.0270678	0.0224712	0.0331228
-2	0.0270678	0.0224712	0.0331228
-2	0.0213441	0.0178174	0.0259748
-1.5	0.0213441	0.0178174	0.0259748
-1.5	0.0148272	0.012437	0.0179224
-1	0.0148272	0.012437	0.0179224
-1	0.00978786	0.00825038	0.0117623
-0.5	0.00978786	0.00825038	0.0117623
-0.5	0.00719848	0.006095	0.00861307
0	0.00719848	0.006095	0.00861307
0	0.00719923	0.00609536	0.00861312
0.5	0.00719923	0.00609536	0.00861312
0.5	0.00978374	0.00825722	0.0117595
1	0.00978374	0.00825722	0.0117595
1	0.0148319	0.0124458	0.0179341
1.5	0.0148319	0.0124458	0.0179341
1.5	0.0213564	0.0178189	0.0259633
2	0.0213564	0.0178189	0.0259633
2	0.0270247	0.0224662	0.033086
2.5	0.0270247	0.0224662	0.033086

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
-2.5	0.915393	0.759943	1.12016
-2	0.915393	0.759943	1.12016
-2	0.90831	0.758229	1.10537
-1.5	0.90831	0.758229	1.10537
-1.5	0.895806	0.751399	1.08281
-1	0.895806	0.751399	1.08281
-1	0.88056	0.742241	1.05819
-0.5	0.88056	0.742241	1.05819
-0.5	0.863559	0.731181	1.03326
0	0.863559	0.731181	1.03326
0	0.863715	0.73128	1.03334
0.5	0.863715	0.73128	1.03334
0.5	0.879169	0.741995	1.05671
1	0.879169	0.741995	1.05671
1	0.898244	0.753738	1.08612
1.5	0.898244	0.753738	1.08612
1.5	0.907027	0.756786	1.10269
2	0.907027	0.756786	1.10269
2	0.913595	0.759491	1.1185
2.5	0.913595	0.759491	1.1185

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
# empty


==> anc/PlotData/EW/y_j1/PWG.dat <==
# UPPER PANEL: absolute prediction - PWG
# bin edge - central - scale envelope down - scale envelope up
-2.5	0.0218138	0.0181644	0.0266202
-2	0.0218138	0.0181644	0.0266202
-2	0.0203939	0.0170728	0.0247551
-1.5	0.0203939	0.0170728	0.0247551
-1.5	0.0178767	0.0150409	0.0215977
-1	0.0178767	0.0150409	0.0215977
-1	0.0157339	0.0132896	0.0189436
-0.5	0.0157339	0.0132896	0.0189436
-0.5	0.0145354	0.012305	0.0174679
0	0.0145354	0.012305	0.0174679
0	0.014548	0.0123149	0.0174837
0.5	0.014548	0.0123149	0.0174837
0.5	0.0157085	0.0132666	0.0189153
1	0.0157085	0.0132666	0.0189153
1	0.0178764	0.0150399	0.021598
1.5	0.0178764	0.0150399	0.021598
1.5	0.0203716	0.0170552	0.0247262
2	0.0203716	0.0170552	0.0247262
2	0.0218157	0.0181659	0.0266225
2.5	0.0218157	0.0181659	0.0266225

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
-2.5	0.73771	0.614293	0.900256
-2	0.73771	0.614293	0.900256
-2	0.867874	0.726542	1.05347
-1.5	0.867874	0.726542	1.05347
-1.5	1.08005	0.908717	1.30486
-1	1.08005	0.908717	1.30486
-1	1.41549	1.19559	1.70425
-0.5	1.41549	1.19559	1.70425
-0.5	1.74373	1.47616	2.09552
0	1.74373	1.47616	2.09552
0	1.74537	1.47746	2.09758
0.5	1.74537	1.47746	2.09758
0.5	1.41157	1.19214	1.69973
1	1.41157	1.19214	1.69973
1	1.08262	0.910841	1.30801
1.5	1.08262	0.910841	1.30801
1.5	0.865201	0.724351	1.05015
2	0.865201	0.724351	1.05015
2	0.7375	0.614115	0.899999
2.5	0.7375	0.614115	0.899999

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
-2.5	0.737717	0.734217	0.743121
-2	0.737717	0.734217	0.743121
-2	0.867882	0.863678	0.870848
-1.5	0.867882	0.863678	0.870848
-1.5	1.08006	1.07784	1.09887
-1	1.08006	1.07784	1.09887
-1	1.4155	1.39433	1.43859
-0.5	1.4155	1.39433	1.43859
-0.5	1.74374	1.72495	1.78913
0	1.74374	1.72495	1.78913
0	1.74538	1.71341	1.78833
0.5	1.74538	1.71341	1.78833
0.5	1.41159	1.39574	1.44458
1	1.41159	1.39574	1.44458
1	1.08264	1.07736	1.09646
1.5	1.08264	1.07736	1.09646
1.5	0.86521	0.857166	0.874048
2	0.86521	0.857166	0.874048
2	0.737507	0.730982	0.739752
2.5	0.737507	0.730982	0.739752


==> anc/PlotData/EW/y_j1/offshell.dat <==
# UPPER PANEL: absolute prediction - offshell
# bin edge - central - scale envelope down - scale envelope up
-2.5	0.0295696	0.0245274	0.0362111
-2	0.0295696	0.0245274	0.0362111
-2	0.0234987	0.0196074	0.0285863
-1.5	0.0234987	0.0196074	0.0285863
-1.5	0.0165518	0.0138914	0.0200048
-1	0.0165518	0.0138914	0.0200048
-1	0.0111155	0.00938442	0.0133462
-0.5	0.0111155	0.00938442	0.0133462
-0.5	0.00833583	0.00707063	0.00995702
0	0.00833583	0.00707063	0.00995702
0	0.00833519	0.00706991	0.00995653
0.5	0.00833519	0.00706991	0.00995653
0.5	0.0111284	0.00939459	0.0133629
1	0.0111284	0.00939459	0.0133629
1	0.0165121	0.0138569	0.0199589
1.5	0.0165121	0.0138569	0.0199589
1.5	0.0235455	0.0196454	0.0286447
2	0.0235455	0.0196454	0.0286447
2	0.0295806	0.0245384	0.0362218
2.5	0.0295806	0.0245384	0.0362218

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
-2.5	1	0.82948	1.22461
-2	1	0.82948	1.22461
-2	1	0.834404	1.21651
-1.5	1	0.834404	1.21651
-1.5	1	0.839268	1.20862
-1	1	0.839268	1.20862
-1	1	0.844264	1.20068
-0.5	1	0.844264	1.20068
-0.5	1	0.848221	1.19448
0	1	0.848221	1.19448
0	1	0.8482	1.19452
0.5	1	0.8482	1.19452
0.5	1	0.8442	1.20079
1	1	0.8442	1.20079
1	1	0.839197	1.20874
1.5	1	0.839197	1.20874
1.5	1	0.834359	1.21657
2	1	0.834359	1.21657
2	1	0.829544	1.22451
2.5	1	0.829544	1.22451

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
# empty


==> anc/PlotData/QCD/HT_lep/MG5.dat <==
# UPPER PANEL: absolute prediction - MG5
# bin edge - central - scale envelope down - scale envelope up
0	0.000202648	0.000184296	0.000220689
100	0.000202648	0.000184296	0.000220689
100	0.0066683	0.00601605	0.0073437
200	0.0066683	0.00601605	0.0073437
200	0.00448762	0.00398751	0.00503904
300	0.00448762	0.00398751	0.00503904
300	0.00165151	0.00145122	0.00187848
400	0.00165151	0.00145122	0.00187848
400	0.000606426	0.000529645	0.000693944
500	0.000606426	0.000529645	0.000693944
500	0.000236871	0.000206347	0.000271453
600	0.000236871	0.000206347	0.000271453
600	9.89291e-05	8.57147e-05	0.000114001
700	9.89291e-05	8.57147e-05	0.000114001
700	4.37653e-05	3.80823e-05	5.00243e-05
800	4.37653e-05	3.80823e-05	5.00243e-05
800	1.99861e-05	1.73029e-05	2.296e-05
900	1.99861e-05	1.73029e-05	2.296e-05
900	8.9188e-06	7.73725e-06	1.01808e-05
1000	8.9188e-06	7.73725e-06	1.01808e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.937439	0.852543	1.0209
100	0.937439	0.852543	1.0209
100	0.917853	0.828074	1.01082
200	0.917853	0.828074	1.01082
200	0.878694	0.78077	0.986664
300	0.878694	0.78077	0.986664
300	0.85562	0.751853	0.97321
400	0.85562	0.751853	0.97321
400	0.835774	0.729955	0.956391
500	0.835774	0.729955	0.956391
500	0.825573	0.719187	0.946103
600	0.825573	0.719187	0.946103
600	0.825524	0.715255	0.951293
700	0.825524	0.715255	0.951293
700	0.823122	0.716238	0.940839
800	0.823122	0.716238	0.940839
800	0.81929	0.709298	0.9412
900	0.81929	0.709298	0.9412
900	0.780045	0.676706	0.89042
1000	0.780045	0.676706	0.89042

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
0	0.937443	0.919009	0.94355
100	0.937443	0.919009	0.94355
100	0.917857	0.916818	0.921123
200	0.917857	0.916818	0.921123
200	0.878698	0.874525	0.886808
300	0.878698	0.874525	0.886808
300	0.855626	0.84344	0.8665
400	0.855626	0.84344	0.8665
400	0.835778	0.822913	0.850045
500	0.835778	0.822913	0.850045
500	0.825577	0.820554	0.842662
600	0.825577	0.820554	0.842662
600	0.825527	0.802444	0.857449
700	0.825527	0.802444	0.857449
700	0.823124	0.795236	0.835059
800	0.823124	0.795236	0.835059
800	0.819295	0.764807	0.841406
900	0.819295	0.764807	0.841406
900	0.780048	0.754391	0.841853
1000	0.780048	0.754391	0.841853


==> anc/PlotData/QCD/HT_lep/NWA.dat <==
# UPPER PANEL: absolute prediction - NWA
# bin edge - central - scale envelope down - scale envelope up
0	0.000221764	0.000212895	0.000223841
100	0.000221764	0.000212895	0.000223841
100	0.00734375	0.00697941	0.00744132
200	0.00734375	0.00697941	0.00744132
200	0.00508064	0.00473716	0.00529917
300	0.00508064	0.00473716	0.00529917
300	0.00189589	0.00174858	0.00200262
400	0.00189589	0.00174858	0.00200262
400	0.000705283	0.000648281	0.000748537
500	0.000705283	0.000648281	0.000748537
500	0.000278955	0.000256078	0.000294001
600	0.000278955	0.000256078	0.000294001
600	0.000115958	0.000106846	0.000121331
700	0.000115958	0.000106846	0.000121331
700	5.07469e-05	4.66561e-05	5.28529e-05
800	5.07469e-05	4.66561e-05	5.28529e-05
800	2.32231e-05	2.13725e-05	2.41398e-05
900	2.32231e-05	2.13725e-05	2.41398e-05
900	1.09091e-05	1.01509e-05	1.126e-05
1000	1.09091e-05	1.01509e-05	1.126e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1.02587	0.984841	1.03548
100	1.02587	0.984841	1.03548
100	1.01082	0.960675	1.02425
200	1.01082	0.960675	1.02425
200	0.994809	0.927555	1.0376
300	0.994809	0.927555	1.0376
300	0.98223	0.905911	1.03752
400	0.98223	0.905911	1.03752
400	0.972018	0.893459	1.03163
500	0.972018	0.893459	1.03163
500	0.97225	0.892516	1.02469
600	0.97225	0.892516	1.02469
600	0.967623	0.891587	1.01246
700	0.967623	0.891587	1.01246
700	0.954429	0.877491	0.994038
800	0.954429	0.877491	0.994038
800	0.951985	0.876123	0.989563
900	0.951985	0.876123	0.989563
900	0.954118	0.887805	0.984808
1000	0.954118	0.887805	0.984808

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
#empty


==> anc/PlotData/QCD/HT_lep/NWA_LOdec.dat <==
# UPPER PANEL: absolute prediction - NWA_LOdec
# bin edge - central - scale envelope down - scale envelope up
0	0.000233723	0.000213912	0.00025177
100	0.000233723	0.000213912	0.00025177
100	0.00779087	0.00706757	0.00849796
200	0.00779087	0.00706757	0.00849796
200	0.00535285	0.00478009	0.00595891
300	0.00535285	0.00478009	0.00595891
300	0.00197403	0.00174867	0.00221464
400	0.00197403	0.00174867	0.00221464
400	0.000728539	0.000643937	0.000819844
500	0.000728539	0.000643937	0.000819844
500	0.000287649	0.000254165	0.000321969
600	0.000287649	0.000254165	0.000321969
600	0.000119756	0.000105914	0.000133689
700	0.000119756	0.000105914	0.000133689
700	5.26376e-05	4.65172e-05	5.8459e-05
800	5.26376e-05	4.65172e-05	5.8459e-05
800	2.41062e-05	2.13082e-05	2.66133e-05
900	2.41062e-05	2.13082e-05	2.66133e-05
900	1.15237e-05	1.01918e-05	1.25601e-05
1000	1.15237e-05	1.01918e-05	1.25601e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1.08119	0.989545	1.16467
100	1.08119	0.989545	1.16467
100	1.07237	0.97281	1.16969
200	1.07237	0.97281	1.16969
200	1.04811	0.93596	1.16678
300	1.04811	0.93596	1.16678
300	1.02271	0.905957	1.14737
400	1.02271	0.905957	1.14737
400	1.00407	0.887472	1.12991
500	1.00407	0.887472	1.12991
500	1.00255	0.885849	1.12217
600	1.00255	0.885849	1.12217
600	0.999316	0.88381	1.11558
700	0.999316	0.88381	1.11558
700	0.989989	0.874878	1.09948
800	0.989989	0.874878	1.09948
800	0.988186	0.873487	1.09096
900	0.988186	0.873487	1.09096
900	1.00787	0.891382	1.09852
1000	1.00787	0.891382	1.09852

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
#empty


==> anc/PlotData/QCD/HT_lep/PWG.dat <==
# UPPER PANEL: absolute prediction - PWG
# bin edge - central - scale envelope down - scale envelope up
0	0.000203167	0.000183254	0.000224025
100	0.000203167	0.000183254	0.000224025
100	0.00665879	0.0059881	0.0073685
200	0.00665879	0.0059881	0.0073685
200	0.00448979	0.00399611	0.00503026
300	0.00448979	0.00399611	0.00503026
300	0.00164626	0.00145564	0.00185645
400	0.00164626	0.00145564	0.00185645
400	0.000606953	0.000535472	0.000684855
500	0.000606953	0.000535472	0.000684855
500	0.000238379	0.00021037	0.000268239
600	0.000238379	0.00021037	0.000268239
600	9.80848e-05	8.65996e-05	0.000110063
700	9.80848e-05	8.65996e-05	0.000110063
700	4.27171e-05	3.77404e-05	4.77927e-05
800	4.27171e-05	3.77404e-05	4.77927e-05
800	1.99438e-05	1.76109e-05	2.22939e-05
900	1.99438e-05	1.76109e-05	2.22939e-05
900	9.26217e-06	8.18938e-06	1.03101e-05
1000	9.26217e-06	8.18938e-06	1.03101e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.93984	0.847723	1.03633
100	0.93984	0.847723	1.03633
100	0.916544	0.824227	1.01423
200	0.916544	0.824227	1.01423
200	0.879118	0.782454	0.984945
300	0.879118	0.782454	0.984945
300	0.8529	0.754143	0.961797
400	0.8529	0.754143	0.961797
400	0.8365	0.737986	0.943865
500	0.8365	0.737986	0.943865
500	0.830829	0.733209	0.934901
600	0.830829	0.733209	0.934901
600	0.818478	0.722639	0.918432
700	0.818478	0.722639	0.918432
700	0.803408	0.709808	0.898868
800	0.803408	0.709808	0.898868
800	0.817556	0.721924	0.913894
900	0.817556	0.721924	0.913894
900	0.810076	0.716249	0.901729
1000	0.810076	0.716249	0.901729

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
0	0.93984	0.931383	0.947681
100	0.93984	0.931383	0.947681
100	0.916545	0.916023	0.918049
200	0.916545	0.916023	0.918049
200	0.87912	0.876718	0.880507
300	0.87912	0.876718	0.880507
300	0.852906	0.850522	0.855714
400	0.852906	0.850522	0.855714
400	0.836502	0.833089	0.840161
500	0.836502	0.833089	0.840161
500	0.830833	0.825531	0.83742
600	0.830833	0.825531	0.83742
600	0.818479	0.813512	0.828501
700	0.818479	0.813512	0.828501
700	0.803408	0.797152	0.81265
800	0.803408	0.797152	0.81265
800	0.817556	0.783454	0.825468
900	0.817556	0.783454	0.825468
900	0.810078	0.786721	0.830018
1000	0.810078	0.786721	0.830018


==> anc/PlotData/QCD/HT_lep/offshell.dat <==
# UPPER PANEL: absolute prediction - offshell
# bin edge - central - scale envelope down - scale envelope up
0	0.000216172	0.000205683	0.000221346
100	0.000216172	0.000205683	0.000221346
100	0.00726511	0.00689874	0.00744926
200	0.00726511	0.00689874	0.00744926
200	0.00510715	0.0047607	0.00532985
300	0.00510715	0.0047607	0.00532985
300	0.00193019	0.00177871	0.00204354
400	0.00193019	0.00177871	0.00204354
400	0.000725586	0.000666513	0.000769704
500	0.000725586	0.000666513	0.000769704
500	0.000286917	0.000263977	0.000304164
600	0.000286917	0.000263977	0.000304164
600	0.000119838	0.000110648	0.00012708
700	0.000119838	0.000110648	0.00012708
700	5.31699e-05	4.91454e-05	5.63458e-05
800	5.31699e-05	4.91454e-05	5.63458e-05
800	2.43944e-05	2.25133e-05	2.59084e-05
900	2.43944e-05	2.25133e-05	2.59084e-05
900	1.14337e-05	1.06295e-05	1.2127e-05
1000	1.14337e-05	1.06295e-05	1.2127e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1	0.951478	1.02393
100	1	0.951478	1.02393
100	1	0.949571	1.02535
200	1	0.949571	1.02535
200	1	0.932164	1.04361
300	1	0.932164	1.04361
300	1	0.921521	1.05872
400	1	0.921521	1.05872
400	1	0.918586	1.0608
500	1	0.918586	1.0608
500	1	0.920047	1.06011
600	1	0.920047	1.06011
600	1	0.923313	1.06043
700	1	0.923313	1.06043
700	1	0.924309	1.05973
800	1	0.924309	1.05973
800	1	0.922888	1.06206
900	1	0.922888	1.06206
900	1	0.929664	1.06064
1000	1	0.929664	1.06064

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
#empty


==> anc/PlotData/QCD/M_bl/MG5.dat <==
# UPPER PANEL: absolute prediction - MG5
# bin edge - central - scale envelope down - scale envelope up
0	0.000176372	0.000159332	0.000193759
20	0.000176372	0.000159332	0.000193759
20	0.00442828	0.00398817	0.00488782
40	0.00442828	0.00398817	0.00488782
40	0.00980935	0.00878488	0.0109079
60	0.00980935	0.00878488	0.0109079
60	0.0143253	0.0128178	0.0159415
80	0.0143253	0.0128178	0.0159415
80	0.0160238	0.0143142	0.0178631
100	0.0160238	0.0143142	0.0178631
100	0.014069	0.0125407	0.0157228
120	0.014069	0.0125407	0.0157228
120	0.00891645	0.00793312	0.00998496
140	0.00891645	0.00793312	0.00998496
140	0.00204605	0.00180802	0.00231244
160	0.00204605	0.00180802	0.00231244
160	0.00017205	0.000146406	0.000204748
180	0.00017205	0.000146406	0.000204748
180	7.72723e-05	6.39423e-05	9.51969e-05
200	7.72723e-05	6.39423e-05	9.51969e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.652386	0.589357	0.7167
20	0.652386	0.589357	0.7167
20	0.933592	0.840806	1.03047
40	0.933592	0.840806	1.03047
40	0.950712	0.851421	1.05718
60	0.950712	0.851421	1.05718
60	0.938625	0.839851	1.04452
80	0.938625	0.839851	1.04452
80	0.906739	0.809998	1.01082
100	0.906739	0.809998	1.01082
100	0.861243	0.767687	0.962481
120	0.861243	0.767687	0.962481
120	0.81193	0.722388	0.909228
140	0.81193	0.722388	0.909228
140	0.783648	0.692481	0.885677
160	0.783648	0.692481	0.885677
160	0.776711	0.660942	0.924324
180	0.776711	0.660942	0.924324
180	0.695984	0.575922	0.857429
200	0.695984	0.575922	0.857429

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
0	0.65239	0.642285	0.671218
20	0.65239	0.642285	0.671218
20	0.933596	0.930706	0.938975
40	0.933596	0.930706	0.938975
40	0.950716	0.948742	0.960637
60	0.950716	0.948742	0.960637
60	0.938632	0.936823	0.94772
80	0.938632	0.936823	0.94772
80	0.906739	0.903378	0.912256
100	0.906739	0.903378	0.912256
100	0.861249	0.855764	0.866097
120	0.861249	0.855764	0.866097
120	0.811932	0.808454	0.816301
140	0.811932	0.808454	0.816301
140	0.783652	0.773452	0.792354
160	0.783652	0.773452	0.792354
160	0.776711	0.747882	0.796931
180	0.776711	0.747882	0.796931
180	0.695986	0.63733	0.712657
200	0.695986	0.63733	0.712657


==> anc/PlotData/QCD/M_bl/NWA.dat <==
# UPPER PANEL: absolute prediction - NWA
# bin edge - central - scale envelope down - scale envelope up
0	0.000261476	0.000246722	0.000273822
20	0.000261476	0.000246722	0.000273822
20	0.00477694	0.00445188	0.00499377
40	0.00477694	0.00445188	0.00499377
40	0.0104004	0.00963658	0.0109616
60	0.0104004	0.00963658	0.0109616
60	0.0153887	0.0143178	0.0161248
80	0.0153887	0.0143178	0.0161248
80	0.017793	0.0166642	0.0184145
100	0.017793	0.0166642	0.0184145
100	0.0164776	0.015565	0.0168029
120	0.0164776	0.015565	0.0168029
120	0.0110936	0.0106283	0.011131
140	0.0110936	0.0106283	0.011131
140	0.00230666	0.00222587	0.00230666
160	0.00230666	0.00222587	0.00230666
160	8.2907e-05	6.04101e-05	0.000116648
180	8.2907e-05	6.04101e-05	0.000116648
180	4.20302e-05	3.05517e-05	5.95369e-05
200	4.20302e-05	3.05517e-05	5.95369e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.967179	0.912606	1.01285
20	0.967179	0.912606	1.01285
20	1.0071	0.938568	1.05281
40	1.0071	0.938568	1.05281
40	1.008	0.933967	1.06239
60	1.008	0.933967	1.06239
60	1.0083	0.938134	1.05653
80	1.0083	0.938134	1.05653
80	1.00685	0.942977	1.04202
100	1.00685	0.942977	1.04202
100	1.00869	0.952821	1.0286
120	1.00869	0.952821	1.0286
120	1.01018	0.96781	1.01359
140	1.01018	0.96781	1.01359
140	0.883463	0.85252	0.883463
160	0.883463	0.85252	0.883463
160	0.374279	0.272718	0.526601
180	0.374279	0.272718	0.526601
180	0.378562	0.275176	0.536243
200	0.378562	0.275176	0.536243

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
#empty


==> anc/PlotData/QCD/M_bl/NWA_LOdec.dat <==
# UPPER PANEL: absolute prediction - NWA_LOdec
# bin edge - central - scale envelope down - scale envelope up
0	0.000242041	0.000223765	0.000261573
20	0.000242041	0.000223765	0.000261573
20	0.00471123	0.00425556	0.00516459
40	0.00471123	0.00425556	0.00516459
40	0.0102161	0.00918898	0.0112591
60	0.0102161	0.00918898	0.0112591
60	0.015359	0.0138239	0.0169286
80	0.015359	0.0138239	0.0169286
80	0.0184173	0.016565	0.0202947
100	0.0184173	0.016565	0.0202947
100	0.0178902	0.016065	0.0197471
120	0.0178902	0.016065	0.0197471
120	0.0129522	0.0116148	0.0143279
140	0.0129522	0.0116148	0.0143279
140	0.00299297	0.00266307	0.00334349
160	0.00299297	0.00266307	0.00334349
160	6.58257e-05	4.7911e-05	9.27045e-05
180	6.58257e-05	4.7911e-05	9.27045e-05
180	3.39497e-05	2.46613e-05	4.81212e-05
200	3.39497e-05	2.46613e-05	4.81212e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.895291	0.827689	0.967538
20	0.895291	0.827689	0.967538
20	0.993245	0.897179	1.08882
40	0.993245	0.897179	1.08882
40	0.990134	0.890586	1.09122
60	0.990134	0.890586	1.09122
60	1.00636	0.905773	1.1092
80	1.00636	0.905773	1.1092
80	1.04218	0.937364	1.14842
100	1.04218	0.937364	1.14842
100	1.09516	0.983429	1.20883
120	1.09516	0.983429	1.20883
120	1.17942	1.05764	1.3047
140	1.17942	1.05764	1.3047
140	1.14632	1.01997	1.28057
160	1.14632	1.01997	1.28057
160	0.297167	0.216292	0.41851
180	0.297167	0.216292	0.41851
180	0.305782	0.222122	0.433423
200	0.305782	0.222122	0.433423

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
#empty


==> anc/PlotData/QCD/M_bl/PWG.dat <==
# UPPER PANEL: absolute prediction - PWG
# bin edge - central - scale envelope down - scale envelope up
0	0.000176205	0.000158474	0.00019495
20	0.000176205	0.000158474	0.00019495
20	0.0044336	0.00397358	0.00492846
40	0.0044336	0.00397358	0.00492846
40	0.0098323	0.00878974	0.0109619
60	0.0098323	0.00878974	0.0109619
60	0.0143405	0.0128211	0.0159777
80	0.0143405	0.0128211	0.0159777
80	0.0160039	0.014304	0.0178285
100	0.0160039	0.014304	0.0178285
100	0.0141416	0.0126347	0.0157533
120	0.0141416	0.0126347	0.0157533
120	0.00893457	0.0079736	0.0099625
140	0.00893457	0.0079736	0.0099625
140	0.00191185	0.00169582	0.00214988
160	0.00191185	0.00169582	0.00214988
160	0.000145581	0.000123974	0.000173291
180	0.000145581	0.000123974	0.000173291
180	7.07956e-05	5.97638e-05	8.52034e-05
200	7.07956e-05	5.97638e-05	8.52034e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.651769	0.586183	0.721105
20	0.651769	0.586183	0.721105
20	0.934714	0.83773	1.03904
40	0.934714	0.83773	1.03904
40	0.952936	0.851892	1.06242
60	0.952936	0.851892	1.06242
60	0.939621	0.840067	1.04689
80	0.939621	0.840067	1.04689
80	0.905613	0.809421	1.00886
100	0.905613	0.809421	1.00886
100	0.865687	0.773441	0.964348
120	0.865687	0.773441	0.964348
120	0.81358	0.726074	0.907183
140	0.81358	0.726074	0.907183
140	0.732249	0.649508	0.823415
160	0.732249	0.649508	0.823415
160	0.657218	0.559674	0.782313
180	0.657218	0.559674	0.782313
180	0.637649	0.538287	0.767418
200	0.637649	0.538287	0.767418

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
0	0.651769	0.634254	0.664682
20	0.651769	0.634254	0.664682
20	0.934716	0.932776	0.936112
40	0.934716	0.932776	0.936112
40	0.952937	0.951462	0.955407
60	0.952937	0.951462	0.955407
60	0.939621	0.938776	0.941738
80	0.939621	0.938776	0.941738
80	0.905619	0.90344	0.907916
100	0.905619	0.90344	0.907916
100	0.865693	0.863244	0.866942
120	0.865693	0.863244	0.866942
120	0.813581	0.810455	0.81439
140	0.813581	0.810455	0.81439
140	0.732249	0.727951	0.739606
160	0.732249	0.727951	0.739606
160	0.657218	0.635716	0.668965
180	0.657218	0.635716	0.668965
180	0.637651	0.611382	0.656138
200	0.637651	0.611382	0.656138


==> anc/PlotData/QCD/M_bl/offshell.dat <==
# UPPER PANEL: absolute prediction - offshell
# bin edge - central - scale envelope down - scale envelope up
0	0.000270349	0.000250591	0.000284867
20	0.000270349	0.000250591	0.000284867
20	0.00474327	0.00441717	0.00497154
40	0.00474327	0.00441717	0.00497154
40	0.0103179	0.00955736	0.0108995
60	0.0103179	0.00955736	0.0108995
60	0.015262	0.0141903	0.0160112
80	0.015262	0.0141903	0.0160112
80	0.0176719	0.0165391	0.018326
100	0.0176719	0.0165391	0.018326
100	0.0163357	0.0154194	0.0168331
120	0.0163357	0.0154194	0.0168331
120	0.0109818	0.0105115	0.011324
140	0.0109818	0.0105115	0.011324
140	0.00261093	0.00247083	0.00269638
160	0.00261093	0.00247083	0.00269638
160	0.000221511	0.000192042	0.000256485
180	0.000221511	0.000192042	0.000256485
180	0.000111026	9.47611e-05	0.000130578
200	0.000111026	9.47611e-05	0.000130578

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1	0.926917	1.0537
20	1	0.926917	1.0537
20	1	0.93125	1.04813
40	1	0.93125	1.04813
40	1	0.926289	1.05637
60	1	0.926289	1.05637
60	1	0.92978	1.04909
80	1	0.92978	1.04909
80	1	0.935898	1.03701
100	1	0.935898	1.03701
100	1	0.943908	1.03045
120	1	0.943908	1.03045
120	1	0.957175	1.03116
140	1	0.957175	1.03116
140	1	0.946341	1.03273
160	1	0.946341	1.03273
160	1	0.866964	1.15789
180	1	0.866964	1.15789
180	1	0.853504	1.1761
200	1	0.853504	1.1761

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
#empty


==> anc/PlotData/QCD/pT_b1/MG5.dat <==
# UPPER PANEL: absolute prediction - MG5
# bin edge - central - scale envelope down - scale envelope up
0	0.00329918	0.00300156	0.00358855
60	0.00329918	0.00300156	0.00358855
60	0.0107321	0.00968331	0.0118083
120	0.0107321	0.00968331	0.0118083
120	0.0055426	0.00490396	0.0062572
180	0.0055426	0.00490396	0.0062572
180	0.00225441	0.00196381	0.00259506
240	0.00225441	0.00196381	0.00259506
240	0.000904141	0.000779162	0.00105438
300	0.000904141	0.000779162	0.00105438
300	0.00036681	0.000312663	0.000433436
360	0.00036681	0.000312663	0.000433436
360	0.000157449	0.000132674	0.000188728
420	0.000157449	0.000132674	0.000188728
420	6.78468e-05	5.6468e-05	8.25835e-05
480	6.78468e-05	5.6468e-05	8.25835e-05
480	3.14733e-05	2.58034e-05	3.90041e-05
540	3.14733e-05	2.58034e-05	3.90041e-05
540	1.57823e-05	1.27257e-05	1.99318e-05
600	1.57823e-05	1.27257e-05	1.99318e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.991465	0.902025	1.07843
60	0.991465	0.902025	1.07843
60	0.902821	0.814593	0.993354
120	0.902821	0.814593	0.993354
120	0.857191	0.758423	0.967708
180	0.857191	0.758423	0.967708
180	0.842323	0.733745	0.969601
240	0.842323	0.733745	0.969601
240	0.841993	0.725605	0.981906
300	0.841993	0.725605	0.981906
300	0.808832	0.689435	0.955745
360	0.808832	0.689435	0.955745
360	0.816238	0.687801	0.978393
420	0.816238	0.687801	0.978393
420	0.771805	0.642363	0.939445
480	0.771805	0.642363	0.939445
480	0.75896	0.622233	0.94056
540	0.75896	0.622233	0.94056
540	0.736558	0.593907	0.930215
600	0.736558	0.593907	0.930215

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
0	0.991471	0.989413	0.994152
60	0.991471	0.989413	0.994152
60	0.902821	0.901786	0.907153
120	0.902821	0.901786	0.907153
120	0.857196	0.852083	0.862389
180	0.857196	0.852083	0.862389
180	0.842327	0.830367	0.854178
240	0.842327	0.830367	0.854178
240	0.841997	0.816167	0.855112
300	0.841997	0.816167	0.855112
300	0.808836	0.787985	0.868282
360	0.808836	0.787985	0.868282
360	0.816243	0.761846	0.862237
420	0.816243	0.761846	0.862237
420	0.771807	0.754622	0.860769
480	0.771807	0.754622	0.860769
480	0.758965	0.717975	0.883559
540	0.758965	0.717975	0.883559
540	0.736563	0.646886	0.820083
600	0.736563	0.646886	0.820083


==> anc/PlotData/QCD/pT_b1/NWA.dat <==
# UPPER PANEL: absolute prediction - NWA
# bin edge - central - scale envelope down - scale envelope up
0	0.00336198	0.00318972	0.00341822
60	0.00336198	0.00318972	0.00341822
60	0.0120085	0.0114927	0.0120491
120	0.0120085	0.0114927	0.0120491
120	0.00646632	0.00599918	0.00679745
180	0.00646632	0.00599918	0.00679745
180	0.00262353	0.00238058	0.00284612
240	0.00262353	0.00238058	0.00284612
240	0.00104109	0.00093034	0.00114626
300	0.00104109	0.00093034	0.00114626
300	0.000417425	0.000370458	0.000468336
360	0.000417425	0.000370458	0.000468336
360	0.000173166	0.000151543	0.000196229
420	0.000173166	0.000151543	0.000196229
420	7.32805e-05	6.3365e-05	8.41366e-05
480	7.32805e-05	6.3365e-05	8.41366e-05
480	3.27269e-05	2.76974e-05	3.86277e-05
540	3.27269e-05	2.76974e-05	3.86277e-05
540	1.49521e-05	1.24596e-05	1.74728e-05
600	1.49521e-05	1.24596e-05	1.74728e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1.01034	0.95857	1.02724
60	1.01034	0.95857	1.02724
60	1.0102	0.966805	1.01361
120	1.0102	0.966805	1.01361
120	1.00005	0.927804	1.05126
180	1.00005	0.927804	1.05126
180	0.980239	0.889464	1.06341
240	0.980239	0.889464	1.06341
240	0.969529	0.866392	1.06747
300	0.969529	0.866392	1.06747
300	0.92044	0.816876	1.0327
360	0.92044	0.816876	1.0327
360	0.897717	0.78562	1.01728
420	0.897717	0.78562	1.01728
420	0.833617	0.720821	0.957112
480	0.833617	0.720821	0.957112
480	0.78919	0.667906	0.931484
540	0.78919	0.667906	0.931484
540	0.697813	0.581488	0.815453
600	0.697813	0.581488	0.815453

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
#empty


==> anc/PlotData/QCD/pT_b1/NWA_LOdec.dat <==
# UPPER PANEL: absolute prediction - NWA_LOdec
# bin edge - central - scale envelope down - scale envelope up
0	0.00332145	0.00304665	0.00356119
60	0.00332145	0.00304665	0.00356119
60	0.013144	0.0119196	0.0143319
120	0.013144	0.0119196	0.0143319
120	0.00680713	0.00605543	0.0076206
180	0.00680713	0.00605543	0.0076206
180	0.00264895	0.0023254	0.00301145
240	0.00264895	0.0023254	0.00301145
240	0.00102415	0.000890256	0.00117331
300	0.00102415	0.000890256	0.00117331
300	0.000405082	0.000350707	0.000470061
360	0.000405082	0.000350707	0.000470061
360	0.000165518	0.000141801	0.000193666
420	0.000165518	0.000141801	0.000193666
420	6.9694e-05	5.9049e-05	8.21738e-05
480	6.9694e-05	5.9049e-05	8.21738e-05
480	3.08106e-05	2.5861e-05	3.74864e-05
540	3.08106e-05	2.5861e-05	3.74864e-05
540	1.39858e-05	1.15219e-05	1.66256e-05
600	1.39858e-05	1.15219e-05	1.66256e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.998158	0.915575	1.0702
60	0.998158	0.915575	1.0702
60	1.10572	1.00272	1.20565
120	1.10572	1.00272	1.20565
120	1.05276	0.936503	1.17856
180	1.05276	0.936503	1.17856
180	0.989736	0.868847	1.12518
240	0.989736	0.868847	1.12518
240	0.953753	0.829063	1.09266
300	0.953753	0.829063	1.09266
300	0.893223	0.773324	1.0365
360	0.893223	0.773324	1.0365
360	0.858069	0.735116	1.00399
420	0.858069	0.735116	1.00399
420	0.792818	0.671724	0.934784
480	0.792818	0.671724	0.934784
480	0.742979	0.623622	0.903962
540	0.742979	0.623622	0.903962
540	0.652715	0.537726	0.775915
600	0.652715	0.537726	0.775915

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
#empty


==> anc/PlotData/QCD/pT_b1/PWG.dat <==
# UPPER PANEL: absolute prediction - PWG
# bin edge - central - scale envelope down - scale envelope up
0	0.00328931	0.0029692	0.00361995
60	0.00328931	0.0029692	0.00361995
60	0.0107046	0.009618	0.0118517
120	0.0107046	0.009618	0.0118517
120	0.00556193	0.00494624	0.00623507
180	0.00556193	0.00494624	0.00623507
180	0.00225519	0.00198839	0.00255319
240	0.00225519	0.00198839	0.00255319
240	0.000902807	0.000790493	0.00103025
300	0.000902807	0.000790493	0.00103025
300	0.00036821	0.00032013	0.000423676
360	0.00036821	0.00032013	0.000423676
360	0.000154758	0.000133482	0.000179863
420	0.000154758	0.000133482	0.000179863
420	6.8181e-05	5.82464e-05	8.02256e-05
480	6.8181e-05	5.82464e-05	8.02256e-05
480	3.15706e-05	2.65996e-05	3.78194e-05
540	3.15706e-05	2.65996e-05	3.78194e-05
540	1.52604e-05	1.26942e-05	1.85798e-05
600	1.52604e-05	1.26942e-05	1.85798e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.988499	0.8923	1.08786
60	0.988499	0.8923	1.08786
60	0.900507	0.809099	0.997005
120	0.900507	0.809099	0.997005
120	0.860181	0.764961	0.964285
180	0.860181	0.764961	0.964285
180	0.842614	0.742929	0.953957
240	0.842614	0.742929	0.953957
240	0.840751	0.736157	0.959434
300	0.840751	0.736157	0.959434
300	0.811919	0.7059	0.934224
360	0.811919	0.7059	0.934224
360	0.802287	0.691989	0.932435
420	0.802287	0.691989	0.932435
420	0.775606	0.662593	0.912622
480	0.775606	0.662593	0.912622
480	0.761306	0.641433	0.911992
540	0.761306	0.641433	0.911992
540	0.712201	0.592437	0.867117
600	0.712201	0.592437	0.867117

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
0	0.988502	0.985284	0.992304
60	0.988502	0.985284	0.992304
60	0.900507	0.8988	0.900995
120	0.900507	0.8988	0.900995
120	0.860182	0.857753	0.861189
180	0.860182	0.857753	0.861189
180	0.842618	0.841508	0.847341
240	0.842618	0.841508	0.847341
240	0.840753	0.834033	0.845547
300	0.840753	0.834033	0.845547
300	0.811921	0.80905	0.817215
360	0.811921	0.80905	0.817215
360	0.802287	0.793127	0.814781
420	0.802287	0.793127	0.814781
420	0.775609	0.770423	0.792496
480	0.775609	0.770423	0.792496
480	0.761308	0.753821	0.783785
540	0.761308	0.753821	0.783785
540	0.712206	0.702088	0.762035
600	0.712206	0.702088	0.762035


==> anc/PlotData/QCD/pT_b1/offshell.dat <==
# UPPER PANEL: absolute prediction - offshell
# bin edge - central - scale envelope down - scale envelope up
0	0.00332758	0.00314788	0.00340768
60	0.00332758	0.00314788	0.00340768
60	0.0118873	0.0113617	0.0121941
120	0.0118873	0.0113617	0.0121941
120	0.006466	0.00600103	0.00679145
180	0.006466	0.00600103	0.00679145
180	0.00267642	0.00243068	0.00289752
240	0.00267642	0.00243068	0.00289752
240	0.00107381	0.000964637	0.00117984
300	0.00107381	0.000964637	0.00117984
300	0.000453506	0.000403022	0.000504827
360	0.000453506	0.000403022	0.000504827
360	0.000192896	0.000170389	0.00021632
420	0.000192896	0.000170389	0.00021632
420	8.79067e-05	7.70122e-05	9.97098e-05
480	8.79067e-05	7.70122e-05	9.97098e-05
480	4.1469e-05	3.61051e-05	4.72957e-05
540	4.1469e-05	3.61051e-05	4.72957e-05
540	2.14271e-05	1.84554e-05	2.48258e-05
600	2.14271e-05	1.84554e-05	2.48258e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1	0.945997	1.02407
60	1	0.945997	1.02407
60	1	0.955785	1.02581
120	1	0.955785	1.02581
120	1	0.92809	1.05033
180	1	0.92809	1.05033
180	1	0.908183	1.08261
240	1	0.908183	1.08261
240	1	0.898331	1.09874
300	1	0.898331	1.09874
300	1	0.888681	1.11316
360	1	0.888681	1.11316
360	1	0.883321	1.12143
420	1	0.883321	1.12143
420	1	0.876067	1.13427
480	1	0.876067	1.13427
480	1	0.870653	1.14051
540	1	0.870653	1.14051
540	1	0.861311	1.15862
600	1	0.861311	1.15862

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
#empty


==> anc/PlotData/QCD/pT_b2/MG5.dat <==
# UPPER PANEL: absolute prediction - MG5
# bin edge - central - scale envelope down - scale envelope up
0	0.00987282	0.00887617	0.0109161
40	0.00987282	0.00887617	0.0109161
40	0.0165574	0.0148125	0.0184352
80	0.0165574	0.0148125	0.0184352
80	0.00552458	0.00488335	0.00624417
120	0.00552458	0.00488335	0.00624417
120	0.00189543	0.0016692	0.00214856
160	0.00189543	0.0016692	0.00214856
160	0.000719675	0.000634214	0.000813189
200	0.000719675	0.000634214	0.000813189
200	0.000286455	0.000252831	0.000322226
240	0.000286455	0.000252831	0.000322226
240	0.000122213	0.000107538	0.000137803
280	0.000122213	0.000107538	0.000137803
280	5.59458e-05	4.92542e-05	6.28893e-05
320	5.59458e-05	4.92542e-05	6.28893e-05
320	2.53618e-05	2.22352e-05	2.8572e-05
360	2.53618e-05	2.22352e-05	2.8572e-05
360	1.25078e-05	1.09784e-05	1.40174e-05
400	1.25078e-05	1.09784e-05	1.40174e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.957773	0.861087	1.05898
40	0.957773	0.861087	1.05898
40	0.87745	0.78498	0.976963
80	0.87745	0.78498	0.976963
80	0.844543	0.746518	0.954547
120	0.844543	0.746518	0.954547
120	0.848945	0.747618	0.962319
160	0.848945	0.747618	0.962319
160	0.868402	0.76528	0.981241
200	0.868402	0.76528	0.981241
200	0.871701	0.769381	0.980555
240	0.871701	0.769381	0.980555
240	0.848018	0.746191	0.956195
280	0.848018	0.746191	0.956195
280	0.876407	0.771581	0.985179
320	0.876407	0.771581	0.985179
320	0.799936	0.70132	0.901188
360	0.799936	0.70132	0.901188
360	0.862238	0.756807	0.966304
400	0.862238	0.756807	0.966304

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
0	0.957776	0.956374	0.963272
40	0.957776	0.956374	0.963272
40	0.877456	0.876454	0.882363
80	0.877456	0.876454	0.882363
80	0.844545	0.834879	0.850446
120	0.844545	0.834879	0.850446
120	0.848949	0.836905	0.862896
160	0.848949	0.836905	0.862896
160	0.868405	0.827304	0.876196
200	0.868405	0.827304	0.876196
200	0.871704	0.846024	0.911432
240	0.871704	0.846024	0.911432
240	0.848018	0.809327	0.897208
280	0.848018	0.809327	0.897208
280	0.87641	0.849013	0.960534
320	0.87641	0.849013	0.960534
320	0.799939	0.766761	0.888033
360	0.799939	0.766761	0.888033
360	0.862245	0.800995	0.990115
400	0.862245	0.800995	0.990115


==> anc/PlotData/QCD/pT_b2/NWA.dat <==
# UPPER PANEL: absolute prediction - NWA
# bin edge - central - scale envelope down - scale envelope up
0	0.010341	0.0095943	0.0108679
40	0.010341	0.0095943	0.0108679
40	0.0189474	0.017949	0.0193189
80	0.0189474	0.017949	0.0193189
80	0.00652285	0.00608978	0.00676546
120	0.00652285	0.00608978	0.00676546
120	0.00218187	0.00203831	0.00225742
160	0.00218187	0.00203831	0.00225742
160	0.000794819	0.000748239	0.000809287
200	0.000794819	0.000748239	0.000809287
200	0.000314057	0.000297359	0.000316444
240	0.000314057	0.000297359	0.000316444
240	0.000131957	0.000124709	0.000131957
280	0.000131957	0.000124709	0.000131957
280	5.67847e-05	5.47787e-05	5.67847e-05
320	5.67847e-05	5.47787e-05	5.67847e-05
320	2.61041e-05	2.45751e-05	2.61041e-05
360	2.61041e-05	2.45751e-05	2.61041e-05
360	1.22215e-05	1.11324e-05	1.22215e-05
400	1.22215e-05	1.11324e-05	1.22215e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1.00319	0.930753	1.05431
40	1.00319	0.930753	1.05431
40	1.00411	0.951197	1.02379
80	1.00411	0.951197	1.02379
80	0.997149	0.930946	1.03424
120	0.997149	0.930946	1.03424
120	0.977238	0.912939	1.01108
160	0.977238	0.912939	1.01108
160	0.959075	0.902869	0.976533
200	0.959075	0.902869	0.976533
200	0.955696	0.904883	0.96296
240	0.955696	0.904883	0.96296
240	0.91563	0.865338	0.91563
280	0.91563	0.865338	0.91563
280	0.889549	0.858124	0.889549
320	0.889549	0.858124	0.889549
320	0.823349	0.775122	0.823349
360	0.823349	0.775122	0.823349
360	0.842502	0.767424	0.842502
400	0.842502	0.767424	0.842502

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
#empty


==> anc/PlotData/QCD/pT_b2/NWA_LOdec.dat <==
# UPPER PANEL: absolute prediction - NWA_LOdec
# bin edge - central - scale envelope down - scale envelope up
0	0.00994467	0.00898725	0.0108839
40	0.00994467	0.00898725	0.0108839
40	0.0207818	0.0186799	0.0229703
80	0.0207818	0.0186799	0.0229703
80	0.00705967	0.0062828	0.00788126
120	0.00705967	0.0062828	0.00788126
120	0.00229649	0.00205383	0.00254381
160	0.00229649	0.00205383	0.00254381
160	0.000821616	0.000739912	0.000895117
200	0.000821616	0.000739912	0.000895117
200	0.000320787	0.000291265	0.000344957
240	0.000320787	0.000291265	0.000344957
240	0.00013344	0.000121321	0.000141369
280	0.00013344	0.000121321	0.000141369
280	5.69747e-05	5.25257e-05	6.01384e-05
320	5.69747e-05	5.25257e-05	6.01384e-05
320	2.60721e-05	2.41429e-05	2.67991e-05
360	2.60721e-05	2.41429e-05	2.67991e-05
360	1.23022e-05	1.13117e-05	1.23978e-05
400	1.23022e-05	1.13117e-05	1.23978e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.964743	0.871863	1.05586
40	0.964743	0.871863	1.05586
40	1.10132	0.989931	1.2173
80	1.10132	0.989931	1.2173
80	1.07921	0.960452	1.20481
120	1.07921	0.960452	1.20481
120	1.02858	0.91989	1.13935
160	1.02858	0.91989	1.13935
160	0.99141	0.892821	1.0801
200	0.99141	0.892821	1.0801
200	0.976176	0.886338	1.04973
240	0.976176	0.886338	1.04973
240	0.925921	0.841829	0.980939
280	0.925921	0.841829	0.980939
280	0.892525	0.82283	0.942085
320	0.892525	0.82283	0.942085
320	0.822339	0.76149	0.845269
360	0.822339	0.76149	0.845269
360	0.848065	0.779784	0.854655
400	0.848065	0.779784	0.854655

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
#empty


==> anc/PlotData/QCD/pT_b2/PWG.dat <==
# UPPER PANEL: absolute prediction - PWG
# bin edge - central - scale envelope down - scale envelope up
0	0.0098659	0.00884428	0.0109554
40	0.0098659	0.00884428	0.0109554
40	0.0165366	0.0147705	0.0184556
80	0.0165366	0.0147705	0.0184556
80	0.00552842	0.00491192	0.00620411
120	0.00552842	0.00491192	0.00620411
120	0.00189398	0.00168603	0.00211445
160	0.00189398	0.00168603	0.00211445
160	0.000714124	0.000639119	0.000789125
200	0.000714124	0.000639119	0.000789125
200	0.000288148	0.00025911	0.000315517
240	0.000288148	0.00025911	0.000315517
240	0.000122349	0.000110409	0.000132973
280	0.000122349	0.000110409	0.000132973
280	5.60124e-05	5.07226e-05	6.04172e-05
320	5.60124e-05	5.07226e-05	6.04172e-05
320	2.53528e-05	2.29503e-05	2.73259e-05
360	2.53528e-05	2.29503e-05	2.73259e-05
360	1.23868e-05	1.11829e-05	1.33649e-05
400	1.23868e-05	1.11829e-05	1.33649e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.957102	0.857993	1.0628
40	0.957102	0.857993	1.0628
40	0.876348	0.782755	0.978044
80	0.876348	0.782755	0.978044
80	0.84513	0.750886	0.948423
120	0.84513	0.750886	0.948423
120	0.848295	0.755156	0.947041
160	0.848295	0.755156	0.947041
160	0.861704	0.771198	0.952204
200	0.861704	0.771198	0.952204
200	0.876853	0.788489	0.960139
240	0.876853	0.788489	0.960139
240	0.848962	0.766112	0.92268
280	0.848962	0.766112	0.92268
280	0.87745	0.794584	0.946453
320	0.87745	0.794584	0.946453
320	0.799652	0.723875	0.861885
360	0.799652	0.723875	0.861885
360	0.853897	0.770905	0.921323
400	0.853897	0.770905	0.921323

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
0	0.957103	0.95595	0.959384
40	0.957103	0.95595	0.959384
40	0.876348	0.874552	0.876825
80	0.876348	0.874552	0.876825
80	0.845132	0.84358	0.846554
120	0.845132	0.84358	0.846554
120	0.8483	0.844963	0.853096
160	0.8483	0.844963	0.853096
160	0.861705	0.853319	0.864724
200	0.861705	0.853319	0.864724
200	0.876856	0.867706	0.884278
240	0.876856	0.867706	0.884278
240	0.848962	0.843744	0.865261
280	0.848962	0.843744	0.865261
280	0.877454	0.858318	0.885971
320	0.877454	0.858318	0.885971
320	0.799652	0.788877	0.849651
360	0.799652	0.788877	0.849651
360	0.853897	0.809075	0.891253
400	0.853897	0.809075	0.891253


==> anc/PlotData/QCD/pT_b2/offshell.dat <==
# UPPER PANEL: absolute prediction - offshell
# bin edge - central - scale envelope down - scale envelope up
0	0.0103081	0.00955415	0.0108665
40	0.0103081	0.00955415	0.0108665
40	0.0188699	0.0178489	0.0194346
80	0.0188699	0.0178489	0.0194346
80	0.0065415	0.00611337	0.00679294
120	0.0065415	0.00611337	0.00679294
120	0.00223269	0.00208442	0.00231407
160	0.00223269	0.00208442	0.00231407
160	0.000828735	0.000778271	0.000854623
200	0.000828735	0.000778271	0.000854623
200	0.000328616	0.00031138	0.000337289
240	0.000328616	0.00031138	0.000337289
240	0.000144116	0.000136943	0.000147677
280	0.000144116	0.000136943	0.000147677
280	6.38354e-05	6.13132e-05	6.51685e-05
320	6.38354e-05	6.13132e-05	6.51685e-05
320	3.17048e-05	3.00552e-05	3.24094e-05
360	3.17048e-05	3.00552e-05	3.24094e-05
360	1.45062e-05	1.36802e-05	1.47167e-05
400	1.45062e-05	1.36802e-05	1.47167e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1	0.926858	1.05417
40	1	0.926858	1.05417
40	1	0.945893	1.02993
80	1	0.945893	1.02993
80	1	0.934552	1.03844
120	1	0.934552	1.03844
120	1	0.933591	1.03645
160	1	0.933591	1.03645
160	1	0.939107	1.03124
200	1	0.939107	1.03124
200	1	0.94755	1.02639
240	1	0.94755	1.02639
240	1	0.950228	1.02471
280	1	0.950228	1.02471
280	1	0.960489	1.02088
320	1	0.960489	1.02088
320	1	0.94797	1.02222
360	1	0.94797	1.02222
360	1	0.943059	1.01451
400	1	0.943059	1.01451

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
#empty


==> anc/PlotData/QCD/pT_bb/MG5.dat <==
# UPPER PANEL: absolute prediction - MG5
# bin edge - central - scale envelope down - scale envelope up
0	0.00703579	0.00640675	0.00762922
90	0.00703579	0.00640675	0.00762922
90	0.00657468	0.00587569	0.00732324
180	0.00657468	0.00587569	0.00732324
180	0.00147878	0.00124353	0.00178571
270	0.00147878	0.00124353	0.00178571
270	0.000354124	0.00028345	0.000453983
360	0.000354124	0.00028345	0.000453983
360	0.000100763	7.81776e-05	0.00013383
450	0.000100763	7.81776e-05	0.00013383
450	3.10425e-05	2.34542e-05	4.24414e-05
540	3.10425e-05	2.34542e-05	4.24414e-05
540	1.05712e-05	7.83777e-06	1.47322e-05
630	1.05712e-05	7.83777e-06	1.47322e-05
630	4.25467e-06	3.0983e-06	6.03043e-06
720	4.25467e-06	3.0983e-06	6.03043e-06
720	1.87603e-06	1.34019e-06	2.70186e-06
810	1.87603e-06	1.34019e-06	2.70186e-06
810	7.31959e-07	5.13561e-07	1.06033e-06
900	7.31959e-07	5.13561e-07	1.06033e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.948986	0.864141	1.02903
90	0.948986	0.864141	1.02903
90	0.873878	0.780971	0.973373
180	0.873878	0.780971	0.973373
180	0.781332	0.657035	0.943502
270	0.781332	0.657035	0.943502
270	0.748553	0.599161	0.959637
360	0.748553	0.599161	0.959637
360	0.761746	0.591005	1.01173
450	0.761746	0.591005	1.01173
450	0.739937	0.55906	1.01164
540	0.739937	0.55906	1.01164
540	0.727788	0.539602	1.01426
630	0.727788	0.539602	1.01426
630	0.775829	0.564968	1.09963
720	0.775829	0.564968	1.09963
720	0.879015	0.627947	1.26596
810	0.879015	0.627947	1.26596
810	0.621041	0.435738	0.899652
900	0.621041	0.435738	0.899652

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
0	0.94899	0.9477	0.950911
90	0.94899	0.9477	0.950911
90	0.87388	0.87283	0.879431
180	0.87388	0.87283	0.879431
180	0.781337	0.769534	0.793986
270	0.781337	0.769534	0.793986
270	0.748555	0.72167	0.786866
360	0.748555	0.72167	0.786866
360	0.761746	0.708574	0.830109
450	0.761746	0.708574	0.830109
450	0.739939	0.683857	0.828698
540	0.739939	0.683857	0.828698
540	0.727795	0.619309	0.868448
630	0.727795	0.619309	0.868448
630	0.775833	0.690122	0.913928
720	0.775833	0.690122	0.913928
720	0.87902	0.617016	1.07534
810	0.87902	0.617016	1.07534
810	0.621044	0.554256	0.867631
900	0.621044	0.554256	0.867631


==> anc/PlotData/QCD/pT_bb/NWA.dat <==
# UPPER PANEL: absolute prediction - NWA
# bin edge - central - scale envelope down - scale envelope up
0	0.00748899	0.00722404	0.00748899
90	0.00748899	0.00722404	0.00748899
90	0.00754624	0.0071424	0.0076778
180	0.00754624	0.0071424	0.0076778
180	0.00183923	0.00157099	0.0021828
270	0.00183923	0.00157099	0.0021828
270	0.000439921	0.000351796	0.000563596
360	0.000439921	0.000351796	0.000563596
360	0.000118534	9.16606e-05	0.000157946
450	0.000118534	9.16606e-05	0.000157946
450	3.48359e-05	2.63851e-05	4.76775e-05
540	3.48359e-05	2.63851e-05	4.76775e-05
540	1.11977e-05	8.23844e-06	1.54927e-05
630	1.11977e-05	8.23844e-06	1.54927e-05
630	3.75625e-06	2.77233e-06	5.37074e-06
720	3.75625e-06	2.77233e-06	5.37074e-06
720	1.36861e-06	9.92827e-07	1.93837e-06
810	1.36861e-06	9.92827e-07	1.93837e-06
810	5.12483e-07	3.79072e-07	7.58586e-07
900	5.12483e-07	3.79072e-07	7.58586e-07

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1.01011	0.974377	1.01011
90	1.01011	0.974377	1.01011
90	1.00301	0.949337	1.0205
180	1.00301	0.949337	1.0205
180	0.97178	0.830052	1.15331
270	0.97178	0.830052	1.15331
270	0.929912	0.743632	1.19134
360	0.929912	0.743632	1.19134
360	0.896091	0.692934	1.19404
450	0.896091	0.692934	1.19404
450	0.830357	0.628922	1.13645
540	0.830357	0.628922	1.13645
540	0.770921	0.567186	1.06662
630	0.770921	0.567186	1.06662
630	0.684943	0.505528	0.979342
720	0.684943	0.505528	0.979342
720	0.641263	0.46519	0.908225
810	0.641263	0.46519	0.908225
810	0.434824	0.321629	0.643633
900	0.434824	0.321629	0.643633

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
#empty


==> anc/PlotData/QCD/pT_bb/NWA_LOdec.dat <==
# UPPER PANEL: absolute prediction - NWA_LOdec
# bin edge - central - scale envelope down - scale envelope up
0	0.00782475	0.00720228	0.00832755
90	0.00782475	0.00720228	0.00832755
90	0.00823773	0.0074045	0.00908306
180	0.00823773	0.0074045	0.00908306
180	0.00180954	0.00151353	0.0022029
270	0.00180954	0.00151353	0.0022029
270	0.000405278	0.000321655	0.000524308
360	0.000405278	0.000321655	0.000524308
360	0.000106276	8.17964e-05	0.000142295
450	0.000106276	8.17964e-05	0.000142295
450	3.07624e-05	2.32824e-05	4.22701e-05
540	3.07624e-05	2.32824e-05	4.22701e-05
540	9.83554e-06	7.27705e-06	1.35966e-05
630	9.83554e-06	7.27705e-06	1.35966e-05
630	3.28619e-06	2.39664e-06	4.66487e-06
720	3.28619e-06	2.39664e-06	4.66487e-06
720	1.18705e-06	8.7054e-07	1.69849e-06
810	1.18705e-06	8.7054e-07	1.69849e-06
810	4.39675e-07	3.19712e-07	6.3038e-07
900	4.39675e-07	3.19712e-07	6.3038e-07

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1.0554	0.971442	1.12322
90	1.0554	0.971442	1.12322
90	1.09492	0.984174	1.20728
180	1.09492	0.984174	1.20728
180	0.956093	0.799692	1.16393
270	0.956093	0.799692	1.16393
270	0.856683	0.67992	1.10829
360	0.856683	0.67992	1.10829
360	0.803423	0.618363	1.07572
450	0.803423	0.618363	1.07572
450	0.73326	0.554965	1.00756
540	0.73326	0.554965	1.00756
540	0.677141	0.500998	0.936076
630	0.677141	0.500998	0.936076
630	0.599229	0.437022	0.850628
720	0.599229	0.437022	0.850628
720	0.556193	0.407892	0.795829
810	0.556193	0.407892	0.795829
810	0.373049	0.271264	0.534855
900	0.373049	0.271264	0.534855

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
#empty


==> anc/PlotData/QCD/pT_bb/PWG.dat <==
# UPPER PANEL: absolute prediction - PWG
# bin edge - central - scale envelope down - scale envelope up
0	0.00702439	0.00636976	0.00766555
90	0.00702439	0.00636976	0.00766555
90	0.00657674	0.0058843	0.00731414
180	0.00657674	0.0058843	0.00731414
180	0.0014747	0.00125891	0.00174679
270	0.0014747	0.00125891	0.00174679
270	0.000354196	0.000288733	0.000444485
360	0.000354196	0.000288733	0.000444485
360	9.95725e-05	7.85152e-05	0.000129962
450	9.95725e-05	7.85152e-05	0.000129962
450	3.16299e-05	2.44498e-05	4.22298e-05
540	3.16299e-05	2.44498e-05	4.22298e-05
540	1.12021e-05	8.46034e-06	1.53374e-05
630	1.12021e-05	8.46034e-06	1.53374e-05
630	4.39413e-06	3.2827e-06	6.08553e-06
720	4.39413e-06	3.2827e-06	6.08553e-06
720	1.91698e-06	1.4068e-06	2.70138e-06
810	1.91698e-06	1.4068e-06	2.70138e-06
810	9.12842e-07	6.77071e-07	1.27104e-06
900	9.12842e-07	6.77071e-07	1.27104e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.947448	0.859152	1.03393
90	0.947448	0.859152	1.03393
90	0.874151	0.782115	0.972163
180	0.874151	0.782115	0.972163
180	0.779176	0.665161	0.922938
270	0.779176	0.665161	0.922938
270	0.748705	0.610329	0.93956
360	0.748705	0.610329	0.93956
360	0.752746	0.593558	0.982484
450	0.752746	0.593558	0.982484
450	0.753938	0.582792	1.0066
540	0.753938	0.582792	1.0066
540	0.771224	0.582463	1.05592
630	0.771224	0.582463	1.05592
630	0.801259	0.598593	1.10968
720	0.801259	0.598593	1.10968
720	0.898203	0.659157	1.26573
810	0.898203	0.659157	1.26573
810	0.774514	0.574471	1.07843
900	0.774514	0.574471	1.07843

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
0	0.947449	0.943781	0.950217
90	0.947449	0.943781	0.950217
90	0.874153	0.87247	0.875622
180	0.874153	0.87247	0.875622
180	0.779176	0.773771	0.786404
270	0.779176	0.773771	0.786404
270	0.748705	0.740523	0.753263
360	0.748705	0.740523	0.753263
360	0.752748	0.749112	0.764483
450	0.752748	0.749112	0.764483
450	0.753941	0.747915	0.778392
540	0.753941	0.747915	0.778392
540	0.771224	0.760731	0.788359
630	0.771224	0.760731	0.788359
630	0.801261	0.760986	0.87658
720	0.801261	0.760986	0.87658
720	0.898207	0.822372	0.927998
810	0.898207	0.822372	0.927998
810	0.774516	0.661948	0.906083
900	0.774516	0.661948	0.906083


==> anc/PlotData/QCD/pT_bb/offshell.dat <==
# UPPER PANEL: absolute prediction - offshell
# bin edge - central - scale envelope down - scale envelope up
0	0.00741401	0.00712408	0.00756769
90	0.00741401	0.00712408	0.00756769
90	0.00752357	0.00711619	0.00773741
180	0.00752357	0.00711619	0.00773741
180	0.00189264	0.00162471	0.0022266
270	0.00189264	0.00162471	0.0022266
270	0.000473078	0.000383129	0.000598455
360	0.000473078	0.000383129	0.000598455
360	0.000132279	0.000104285	0.000173037
450	0.000132279	0.000104285	0.000173037
450	4.19529e-05	3.25851e-05	5.56814e-05
540	4.19529e-05	3.25851e-05	5.56814e-05
540	1.45251e-05	1.1221e-05	1.93918e-05
630	1.45251e-05	1.1221e-05	1.93918e-05
630	5.48403e-06	4.24297e-06	7.31128e-06
720	5.48403e-06	4.24297e-06	7.31128e-06
720	2.13424e-06	1.65875e-06	2.82316e-06
810	2.13424e-06	1.65875e-06	2.82316e-06
810	1.1786e-06	9.0476e-07	1.58222e-06
900	1.1786e-06	9.0476e-07	1.58222e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1	0.960894	1.02073
90	1	0.960894	1.02073
90	1	0.945853	1.02842
180	1	0.945853	1.02842
180	1	0.858436	1.17645
270	1	0.858436	1.17645
270	1	0.809864	1.26502
360	1	0.809864	1.26502
360	1	0.788372	1.30812
450	1	0.788372	1.30812
450	1	0.776707	1.32724
540	1	0.776707	1.32724
540	1	0.772525	1.33505
630	1	0.772525	1.33505
630	1	0.773696	1.33319
720	1	0.773696	1.33319
720	1	0.777209	1.32279
810	1	0.777209	1.32279
810	1	0.767657	1.34246
900	1	0.767657	1.34246

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
#empty


==> anc/PlotData/QCD/pT_los/MG5.dat <==
# UPPER PANEL: absolute prediction - MG5
# bin edge - central - scale envelope down - scale envelope up
0	0.0111409	0.00998892	0.0123708
50	0.0111409	0.00998892	0.0123708
50	0.01127	0.0100835	0.0125393
100	0.01127	0.0100835	0.0125393
100	0.00358302	0.00317797	0.00402758
150	0.00358302	0.00317797	0.00402758
150	0.00122934	0.00108131	0.00139539
200	0.00122934	0.00108131	0.00139539
200	0.000475136	0.000414048	0.000545385
250	0.000475136	0.000414048	0.000545385
250	0.000198319	0.000171295	0.000230149
300	0.000198319	0.000171295	0.000230149
300	8.9362e-05	7.7013e-05	0.000103834
350	8.9362e-05	7.7013e-05	0.000103834
350	4.06297e-05	3.47903e-05	4.7556e-05
400	4.06297e-05	3.47903e-05	4.7556e-05
400	2.02411e-05	1.70522e-05	2.41811e-05
450	2.02411e-05	1.70522e-05	2.41811e-05
450	9.63078e-06	8.10207e-06	1.14853e-05
500	9.63078e-06	8.10207e-06	1.14853e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.91112	0.816909	1.0117
50	0.91112	0.816909	1.0117
50	0.894494	0.800322	0.995238
100	0.894494	0.800322	0.995238
100	0.864566	0.766829	0.971836
150	0.864566	0.766829	0.971836
150	0.833321	0.732977	0.94588
200	0.833321	0.732977	0.94588
200	0.822348	0.716619	0.943932
250	0.822348	0.716619	0.943932
250	0.789128	0.681598	0.915783
300	0.789128	0.681598	0.915783
300	0.777494	0.670051	0.903407
350	0.777494	0.670051	0.903407
350	0.750208	0.642386	0.878099
400	0.750208	0.642386	0.878099
400	0.73952	0.623012	0.88347
450	0.73952	0.623012	0.88347
450	0.698176	0.587353	0.832618
500	0.698176	0.587353	0.832618

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
0	0.911128	0.909918	0.915675
50	0.911128	0.909918	0.915675
50	0.894494	0.893105	0.898899
100	0.894494	0.893105	0.898899
100	0.864568	0.857899	0.876609
150	0.864568	0.857899	0.876609
150	0.833328	0.822055	0.853352
200	0.833328	0.822055	0.853352
200	0.822351	0.803593	0.840453
250	0.822351	0.803593	0.840453
250	0.789128	0.772142	0.801129
300	0.789128	0.772142	0.801129
300	0.777497	0.750981	0.788367
350	0.777497	0.750981	0.788367
350	0.750212	0.730309	0.772007
400	0.750212	0.730309	0.772007
400	0.739523	0.715706	0.79098
450	0.739523	0.715706	0.79098
450	0.698178	0.667552	0.7614
500	0.698178	0.667552	0.7614


==> anc/PlotData/QCD/pT_los/NWA.dat <==
# UPPER PANEL: absolute prediction - NWA
# bin edge - central - scale envelope down - scale envelope up
0	0.0122695	0.0115276	0.0126594
50	0.0122695	0.0115276	0.0126594
50	0.0125992	0.0118654	0.012945
100	0.0125992	0.0118654	0.012945
100	0.00412524	0.0038692	0.0042451
150	0.00412524	0.0038692	0.0042451
150	0.00145111	0.00135062	0.00151153
200	0.00145111	0.00135062	0.00151153
200	0.000566606	0.000522371	0.000595583
250	0.000566606	0.000522371	0.000595583
250	0.000244097	0.000222705	0.000260166
300	0.000244097	0.000222705	0.000260166
300	0.000111481	0.000101236	0.00011947
350	0.000111481	0.000101236	0.00011947
350	5.32005e-05	4.7822e-05	5.72834e-05
400	5.32005e-05	4.7822e-05	5.72834e-05
400	2.61391e-05	2.52632e-05	2.8652e-05
450	2.61391e-05	2.52632e-05	2.8652e-05
450	1.34598e-05	1.00509e-05	1.48894e-05
500	1.34598e-05	1.00509e-05	1.48894e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1.00342	0.942745	1.03531
50	1.00342	0.942745	1.03531
50	0.999992	0.941751	1.02744
100	0.999992	0.941751	1.02744
100	0.995401	0.93362	1.02432
150	0.995401	0.93362	1.02432
150	0.98365	0.915532	1.02461
200	0.98365	0.915532	1.02461
200	0.98066	0.9041	1.03081
250	0.98066	0.9041	1.03081
250	0.971283	0.886162	1.03522
300	0.971283	0.886162	1.03522
300	0.96994	0.880803	1.03945
350	0.96994	0.880803	1.03945
350	0.982322	0.883011	1.05771
400	0.982322	0.883011	1.05771
400	0.955006	0.923005	1.04682
450	0.955006	0.923005	1.04682
450	0.975758	0.728632	1.0794
500	0.975758	0.728632	1.0794

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
#empty


==> anc/PlotData/QCD/pT_los/NWA_LOdec.dat <==
# UPPER PANEL: absolute prediction - NWA_LOdec
# bin edge - central - scale envelope down - scale envelope up
0	0.0128256	0.0115476	0.0141323
50	0.0128256	0.0115476	0.0141323
50	0.0133436	0.0120103	0.0146994
100	0.0133436	0.0120103	0.0146994
100	0.00439558	0.00393662	0.00486368
150	0.00439558	0.00393662	0.00486368
150	0.0015381	0.00136854	0.00171348
200	0.0015381	0.00136854	0.00171348
200	0.000592252	0.000523095	0.000663842
250	0.000592252	0.000523095	0.000663842
250	0.000252334	0.000221695	0.000285519
300	0.000252334	0.000221695	0.000285519
300	0.000114922	0.000100685	0.000130802
350	0.000114922	0.000100685	0.000130802
350	5.50267e-05	4.76821e-05	6.27725e-05
400	5.50267e-05	4.76821e-05	6.27725e-05
400	2.69087e-05	2.46835e-05	3.12075e-05
450	2.69087e-05	2.46835e-05	3.12075e-05
450	1.37833e-05	1.03361e-05	1.6122e-05
500	1.37833e-05	1.03361e-05	1.6122e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1.0489	0.94438	1.15576
50	1.0489	0.94438	1.15576
50	1.05907	0.953251	1.16668
100	1.05907	0.953251	1.16668
100	1.06063	0.949888	1.17358
150	1.06063	0.949888	1.17358
150	1.04262	0.927679	1.1615
200	1.04262	0.927679	1.1615
200	1.02505	0.905353	1.14895
250	1.02505	0.905353	1.14895
250	1.00406	0.882143	1.1361
300	1.00406	0.882143	1.1361
300	0.999878	0.876009	1.13804
350	0.999878	0.876009	1.13804
350	1.01604	0.880427	1.15906
400	1.01604	0.880427	1.15906
400	0.983124	0.901825	1.14018
450	0.983124	0.901825	1.14018
450	0.99921	0.749308	1.16875
500	0.99921	0.749308	1.16875

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
#empty


==> anc/PlotData/QCD/pT_los/PWG.dat <==
# UPPER PANEL: absolute prediction - PWG
# bin edge - central - scale envelope down - scale envelope up
0	0.0110746	0.00990133	0.0123483
50	0.0110746	0.00990133	0.0123483
50	0.0112767	0.0100851	0.0125561
100	0.0112767	0.0100851	0.0125561
100	0.00359743	0.00320935	0.00401109
150	0.00359743	0.00320935	0.00401109
150	0.001245	0.00110681	0.00139213
200	0.001245	0.00110681	0.00139213
200	0.000476518	0.000422146	0.000534554
250	0.000476518	0.000422146	0.000534554
250	0.000201186	0.000177733	0.000226241
300	0.000201186	0.000177733	0.000226241
300	8.95354e-05	7.86962e-05	0.000101321
350	8.95354e-05	7.86962e-05	0.000101321
350	4.20637e-05	3.68312e-05	4.78094e-05
400	4.20637e-05	3.68312e-05	4.78094e-05
400	2.05616e-05	1.79214e-05	2.34879e-05
450	2.05616e-05	1.79214e-05	2.34879e-05
450	1.00491e-05	8.68037e-06	1.16149e-05
500	1.00491e-05	8.68037e-06	1.16149e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.905698	0.809746	1.00986
50	0.905698	0.809746	1.00986
50	0.895026	0.800449	0.996571
100	0.895026	0.800449	0.996571
100	0.868043	0.774401	0.967857
150	0.868043	0.774401	0.967857
150	0.843936	0.750263	0.94367
200	0.843936	0.750263	0.94367
200	0.82474	0.730634	0.925186
250	0.82474	0.730634	0.925186
250	0.800536	0.707215	0.900232
300	0.800536	0.707215	0.900232
300	0.779002	0.684696	0.881543
350	0.779002	0.684696	0.881543
350	0.776686	0.680071	0.882778
400	0.776686	0.680071	0.882778
400	0.751229	0.654768	0.858143
450	0.751229	0.654768	0.858143
450	0.728502	0.629277	0.842013
500	0.728502	0.629277	0.842013

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
0	0.905698	0.905035	0.906426
50	0.905698	0.905035	0.906426
50	0.895026	0.894462	0.896637
100	0.895026	0.894462	0.896637
100	0.868045	0.864411	0.870289
150	0.868045	0.864411	0.870289
150	0.843943	0.831572	0.845373
200	0.843943	0.831572	0.845373
200	0.82474	0.818644	0.833023
250	0.82474	0.818644	0.833023
250	0.800536	0.790911	0.804058
300	0.800536	0.790911	0.804058
300	0.779004	0.766481	0.789515
350	0.779004	0.766481	0.789515
350	0.776688	0.741238	0.788199
400	0.776688	0.741238	0.788199
400	0.751233	0.727573	0.767459
450	0.751233	0.727573	0.767459
450	0.728502	0.699116	0.752744
500	0.728502	0.699116	0.752744


==> anc/PlotData/QCD/pT_los/offshell.dat <==
# UPPER PANEL: absolute prediction - offshell
# bin edge - central - scale envelope down - scale envelope up
0	0.0122277	0.0114739	0.0126529
50	0.0122277	0.0114739	0.0126529
50	0.0125993	0.0118584	0.0129976
100	0.0125993	0.0118584	0.0129976
100	0.0041443	0.00388633	0.00428349
150	0.0041443	0.00388633	0.00428349
150	0.00147523	0.00137157	0.00153839
200	0.00147523	0.00137157	0.00153839
200	0.00057778	0.000533218	0.000607948
250	0.00057778	0.000533218	0.000607948
250	0.000251314	0.000229776	0.000267363
300	0.000251314	0.000229776	0.000267363
300	0.000114936	0.000104371	0.000123565
350	0.000114936	0.000104371	0.000123565
350	5.41579e-05	4.89727e-05	5.85303e-05
400	5.41579e-05	4.89727e-05	5.85303e-05
400	2.73706e-05	2.46024e-05	3.00088e-05
450	2.73706e-05	2.46024e-05	3.00088e-05
450	1.37942e-05	1.22759e-05	1.53509e-05
500	1.37942e-05	1.22759e-05	1.53509e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1	0.938353	1.03477
50	1	0.938353	1.03477
50	1	0.941195	1.03161
100	1	0.941195	1.03161
100	1	0.937753	1.03359
150	1	0.937753	1.03359
150	1	0.929733	1.04281
200	1	0.929733	1.04281
200	1	0.922874	1.05221
250	1	0.922874	1.05221
250	1	0.914298	1.06386
300	1	0.914298	1.06386
300	1	0.908079	1.07508
350	1	0.908079	1.07508
350	1	0.904258	1.08073
400	1	0.904258	1.08073
400	1	0.898862	1.09639
450	1	0.898862	1.09639
450	1	0.889932	1.11285
500	1	0.889932	1.11285

# BOTTOM PANEL: ratio to off-shell
# bin edge - central - shower envelope down - shower envelope up
#empty


==> anc/PlotData/QCDEW/HT/NLOPS.dat <==
# UPPER PANEL: absolute prediction - NLOPS
# bin edge - central - scale envelope down - scale envelope up
0	2.31948e-06	2.12547e-06	2.4967e-06
200	2.31948e-06	2.12547e-06	2.4967e-06
200	0.00233097	0.002109	0.00255851
400	0.00233097	0.002109	0.00255851
400	0.00345888	0.00306645	0.00389986
600	0.00345888	0.00306645	0.00389986
600	0.001271	0.00111124	0.00145645
800	0.001271	0.00111124	0.00145645
800	0.000417137	0.000363876	0.000478139
1000	0.000417137	0.000363876	0.000478139
1000	0.000134664	0.000117594	0.000153716
1200	0.000134664	0.000117594	0.000153716
1200	4.29957e-05	3.74648e-05	4.91185e-05
1400	4.29957e-05	3.74648e-05	4.91185e-05
1400	1.33964e-05	1.15944e-05	1.54181e-05
1600	1.33964e-05	1.15944e-05	1.54181e-05
1600	4.3647e-06	3.72771e-06	5.11484e-06
1800	4.3647e-06	3.72771e-06	5.11484e-06
1800	1.58035e-06	1.33452e-06	1.87888e-06
2000	1.58035e-06	1.33452e-06	1.87888e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1.29946	1.19077	1.39875
200	1.29946	1.19077	1.39875
200	0.945773	0.85571	1.0381
400	0.945773	0.85571	1.0381
400	0.843121	0.747464	0.950613
600	0.843121	0.747464	0.950613
600	0.811897	0.709844	0.93036
800	0.811897	0.709844	0.93036
800	0.803975	0.701322	0.921549
1000	0.803975	0.701322	0.921549
1000	0.788597	0.688635	0.900166
1200	0.788597	0.688635	0.900166
1200	0.769338	0.670372	0.878896
1400	0.769338	0.670372	0.878896
1400	0.739565	0.640083	0.851175
1600	0.739565	0.640083	0.851175
1600	0.724924	0.619127	0.849513
1800	0.724924	0.619127	0.849513
1800	0.741103	0.625821	0.881098
2000	0.741103	0.625821	0.881098

# BOTTOM PANEL: (QCD+EW)/QCD
# bin edge - central
0	1.06406
200	1.06406
200	1.08984
400	1.08984
400	1.10016
600	1.10016
600	1.09536
800	1.09536
800	1.08935
1000	1.08935
1000	1.08407
1200	1.08407
1200	1.07967
1400	1.07967
1400	1.07539
1600	1.07539
1600	1.07124
1800	1.07124
1800	1.06539
2000	1.06539


==> anc/PlotData/QCDEW/HT/NLOPS_deltaSigma.dat <==
# UPPER PANEL: absolute prediction - NLOPS + deltaSigma
# bin edge - central - scale envelope down - scale envelope up
0	2.24288e-06	2.04108e-06	2.44468e-06
200	2.24288e-06	2.04108e-06	2.44468e-06
200	0.00229697	0.00206775	0.00252619
400	0.00229697	0.00206775	0.00252619
400	0.00347938	0.00306258	0.00389618
600	0.00347938	0.00306258	0.00389618
600	0.00132104	0.00114832	0.00149376
800	0.00132104	0.00114832	0.00149376
800	0.000441857	0.000384679	0.000499035
1000	0.000441857	0.000384679	0.000499035
1000	0.000147848	0.000129706	0.00016599
1200	0.000147848	0.000129706	0.00016599
1200	4.98632e-05	4.39647e-05	5.57617e-05
1400	4.98632e-05	4.39647e-05	5.57617e-05
1400	1.66569e-05	1.4693e-05	1.86208e-05
1600	1.66569e-05	1.4693e-05	1.86208e-05
1600	5.73458e-06	5.01356e-06	6.4556e-06
1800	5.73458e-06	5.01356e-06	6.4556e-06
1800	2.18391e-06	1.90296e-06	2.46486e-06
2000	2.18391e-06	1.90296e-06	2.46486e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1.25655	1.14349	1.36961
200	1.25655	1.14349	1.36961
200	0.931977	0.838972	1.02498
400	0.931977	0.838972	1.02498
400	0.848118	0.746521	0.949716
600	0.848118	0.746521	0.949716
600	0.843862	0.733528	0.954195
800	0.843862	0.733528	0.954195
800	0.85162	0.741418	0.961822
1000	0.85162	0.741418	0.961822
1000	0.865803	0.759565	0.972042
1200	0.865803	0.759565	0.972042
1200	0.892221	0.786677	0.997765
1400	0.892221	0.786677	0.997765
1400	0.919565	0.811144	1.02799
1600	0.919565	0.811144	1.02799
1600	0.952444	0.832692	1.0722
1800	0.952444	0.832692	1.0722
1800	1.02414	0.892391	1.15589
2000	1.02414	0.892391	1.15589

# BOTTOM PANEL: (QCD+EW)/QCD
# bin edge - central
0	1.09526
200	1.09526
200	1.10285
400	1.10285
400	1.11009
600	1.11009
600	1.10624
800	1.10624
800	1.1022
1000	1.1022
1000	1.09896
1200	1.09896
1200	1.09663
1400	1.09663
1400	1.09787
1600	1.09787
1600	1.09856
1800	1.09856
1800	1.09948
2000	1.09948


==> anc/PlotData/QCDEW/HT/offshell.dat <==
# UPPER PANEL: absolute prediction - offshell
# bin edge - central - scale envelope down - scale envelope up
0	1.78495e-06	1.37089e-06	1.94326e-06
200	1.78495e-06	1.37089e-06	1.94326e-06
200	0.00246462	0.00229028	0.00256328
400	0.00246462	0.00229028	0.00256328
400	0.00410247	0.00378041	0.0043659
600	0.00410247	0.00378041	0.0043659
600	0.00156547	0.00140511	0.00172691
800	0.00156547	0.00140511	0.00172691
800	0.000518843	0.000464767	0.000571747
1000	0.000518843	0.000464767	0.000571747
1000	0.000170764	0.000153561	0.000186508
1200	0.000170764	0.000153561	0.000186508
1200	5.58866e-05	5.03408e-05	6.06346e-05
1400	5.58866e-05	5.03408e-05	6.06346e-05
1400	1.81139e-05	1.6212e-05	1.98221e-05
1600	1.81139e-05	1.6212e-05	1.98221e-05
1600	6.02091e-06	5.35702e-06	6.60791e-06
1800	6.02091e-06	5.35702e-06	6.60791e-06
1800	2.13243e-06	1.90941e-06	2.3312e-06
2000	2.13243e-06	1.90941e-06	2.3312e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1	0.768027	1.08869
200	1	0.768027	1.08869
200	1	0.929263	1.04003
400	1	0.929263	1.04003
400	1	0.921496	1.06421
600	1	0.921496	1.06421
600	1	0.897564	1.10313
800	1	0.897564	1.10313
800	1	0.895776	1.10197
1000	1	0.895776	1.10197
1000	1	0.899259	1.0922
1200	1	0.899259	1.0922
1200	1	0.900767	1.08496
1400	1	0.900767	1.08496
1400	1	0.895003	1.0943
1600	1	0.895003	1.0943
1600	1	0.889736	1.09749
1800	1	0.889736	1.09749
1800	1	0.895415	1.09321
2000	1	0.895415	1.09321

# BOTTOM PANEL: (QCD+EW)/QCD
# bin edge - central
0	1.1191
200	1.1191
200	1.13279
400	1.13279
400	1.136
600	1.136
600	1.124
800	1.124
800	1.11567
1000	1.11567
1000	1.1112
1200	1.1112
1200	1.10804
1400	1.10804
1400	1.1068
1600	1.1068
1600	1.10677
1800	1.10677
1800	1.11062
2000	1.11062


==> anc/PlotData/QCDEW/M_llss/NLOPS.dat <==
# UPPER PANEL: absolute prediction - NLOPS
# bin edge - central - scale envelope down - scale envelope up
0	0.00308356	0.00280559	0.00335452
60	0.00308356	0.00280559	0.00335452
60	0.00875239	0.00789384	0.00963707
120	0.00875239	0.00789384	0.00963707
120	0.00631277	0.00562012	0.00707153
180	0.00631277	0.00562012	0.00707153
180	0.00335702	0.00294595	0.0038316
240	0.00335702	0.00294595	0.0038316
240	0.00175979	0.00152373	0.00204357
300	0.00175979	0.00152373	0.00204357
300	0.000953823	0.00081544	0.00112581
360	0.000953823	0.00081544	0.00112581
360	0.00053827	0.000455393	0.000643716
420	0.00053827	0.000455393	0.000643716
420	0.000313224	0.000262323	0.00037936
480	0.000313224	0.000262323	0.00037936
480	0.000189732	0.000157414	0.000232503
540	0.000189732	0.000157414	0.000232503
540	0.000117123	9.63148e-05	0.000145095
600	0.000117123	9.63148e-05	0.000145095

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.903231	0.821809	0.982601
60	0.903231	0.821809	0.982601
60	0.889438	0.80219	0.979341
120	0.889438	0.80219	0.979341
120	0.863673	0.768909	0.967482
180	0.863673	0.768909	0.967482
180	0.840709	0.737764	0.95956
240	0.840709	0.737764	0.95956
240	0.818347	0.708573	0.950312
300	0.818347	0.708573	0.950312
300	0.797178	0.681521	0.940919
360	0.797178	0.681521	0.940919
360	0.787114	0.665922	0.941308
420	0.787114	0.665922	0.941308
420	0.773055	0.647428	0.936282
480	0.773055	0.647428	0.936282
480	0.764873	0.634588	0.937297
540	0.764873	0.634588	0.937297
540	0.752781	0.619041	0.932565
600	0.752781	0.619041	0.932565

# BOTTOM PANEL: (QCD+EW)/QCD
# bin edge - central
0	1.08526
60	1.08526
60	1.09058
120	1.09058
120	1.09718
180	1.09718
180	1.10262
240	1.10262
240	1.10519
300	1.10519
300	1.10541
360	1.10541
360	1.10421
420	1.10421
420	1.10223
480	1.10223
480	1.09855
540	1.09855
540	1.09596
600	1.09596


==> anc/PlotData/QCDEW/M_llss/NLOPS_deltaSigma.dat <==
# UPPER PANEL: absolute prediction - NLOPS + deltaSigma
# bin edge - central - scale envelope down - scale envelope up
0	0.00310467	0.00282354	0.0033858
60	0.00310467	0.00282354	0.0033858
60	0.00878428	0.00790575	0.00966281
120	0.00878428	0.00790575	0.00966281
120	0.00638627	0.00565986	0.00711268
180	0.00638627	0.00565986	0.00711268
180	0.00340782	0.00296483	0.00385081
240	0.00340782	0.00296483	0.00385081
240	0.00179798	0.00153785	0.00205811
300	0.00179798	0.00153785	0.00205811
300	0.000981863	0.000826603	0.00113712
360	0.000981863	0.000826603	0.00113712
360	0.000553565	0.000459252	0.000647878
420	0.000553565	0.000459252	0.000647878
420	0.000322684	0.000264147	0.000381221
480	0.000322684	0.000264147	0.000381221
480	0.000197053	0.00015944	0.000234666
540	0.000197053	0.00015944	0.000234666
540	0.000122851	9.83512e-05	0.000147351
600	0.000122851	9.83512e-05	0.000147351

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.909415	0.827067	0.991763
60	0.909415	0.827067	0.991763
60	0.892679	0.803401	0.981957
120	0.892679	0.803401	0.981957
120	0.873729	0.774346	0.973112
180	0.873729	0.774346	0.973112
180	0.853431	0.742492	0.964371
240	0.853431	0.742492	0.964371
240	0.836106	0.71514	0.957073
300	0.836106	0.71514	0.957073
300	0.820613	0.690851	0.950374
360	0.820613	0.690851	0.950374
360	0.80948	0.671566	0.947394
420	0.80948	0.671566	0.947394
420	0.796403	0.65193	0.940875
480	0.796403	0.65193	0.940875
480	0.794386	0.642755	0.946016
540	0.794386	0.642755	0.946016
540	0.789597	0.63213	0.947064
600	0.789597	0.63213	0.947064

# BOTTOM PANEL: (QCD+EW)/QCD
# bin edge - central
0	1.09663
60	1.09663
60	1.10255
120	1.10255
120	1.10796
180	1.10796
180	1.11357
240	1.11357
240	1.11566
300	1.11566
300	1.11699
360	1.11699
360	1.11441
420	1.11441
420	1.11432
480	1.11432
480	1.1098
540	1.1098
540	1.10606
600	1.10606


==> anc/PlotData/QCDEW/M_llss/offshell.dat <==
# UPPER PANEL: absolute prediction - offshell
# bin edge - central - scale envelope down - scale envelope up
0	0.00341392	0.00320595	0.00354662
60	0.00341392	0.00320595	0.00354662
60	0.00984036	0.00931467	0.0102664
120	0.00984036	0.00931467	0.0102664
120	0.00730921	0.0067962	0.00767562
180	0.00730921	0.0067962	0.00767562
180	0.00399308	0.00363729	0.00431392
240	0.00399308	0.00363729	0.00431392
240	0.00215042	0.00192075	0.00238856
300	0.00215042	0.00192075	0.00238856
300	0.0011965	0.00104991	0.00136199
360	0.0011965	0.00104991	0.00136199
360	0.000683853	0.000590617	0.000795495
420	0.000683853	0.000590617	0.000795495
420	0.000405177	0.000345624	0.000479148
480	0.000405177	0.000345624	0.000479148
480	0.000248057	0.000208905	0.000298202
540	0.000248057	0.000208905	0.000298202
540	0.000155587	0.000129672	0.000189853
600	0.000155587	0.000129672	0.000189853

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1	0.939082	1.03887
60	1	0.939082	1.03887
60	1	0.946578	1.0433
120	1	0.946578	1.0433
120	1	0.929813	1.05013
180	1	0.929813	1.05013
180	1	0.910898	1.08035
240	1	0.910898	1.08035
240	1	0.893198	1.11074
300	1	0.893198	1.11074
300	1	0.877484	1.13831
360	1	0.877484	1.13831
360	1	0.863661	1.16325
420	1	0.863661	1.16325
420	1	0.85302	1.18256
480	1	0.85302	1.18256
480	1	0.842165	1.20215
540	1	0.842165	1.20215
540	1	0.833437	1.22024
600	1	0.833437	1.22024

# BOTTOM PANEL: (QCD+EW)/QCD
# bin edge - central
0	1.12382
60	1.12382
60	1.12871
120	1.12871
120	1.13329
180	1.13329
180	1.13714
240	1.13714
240	1.13713
300	1.13713
300	1.13591
360	1.13591
360	1.13158
420	1.13158
420	1.12849
480	1.12849
480	1.12362
540	1.12362
540	1.11804
600	1.11804


==> anc/PlotData/QCDEW/pT_b1/NLOPS.dat <==
# UPPER PANEL: absolute prediction - NLOPS
# bin edge - central - scale envelope down - scale envelope up
0	0.00356722	0.00320399	0.00395402
60	0.00356722	0.00320399	0.00395402
60	0.0116971	0.0104552	0.0130471
120	0.0116971	0.0104552	0.0130471
120	0.00611739	0.00541299	0.00690735
180	0.00611739	0.00541299	0.00690735
180	0.00248817	0.0021837	0.00283614
240	0.00248817	0.0021837	0.00283614
240	0.000998398	0.00087061	0.00114647
300	0.000998398	0.00087061	0.00114647
300	0.0004074	0.000353	0.000471327
360	0.0004074	0.000353	0.000471327
360	0.000171186	0.00014728	0.000199821
420	0.000171186	0.00014728	0.000199821
420	7.53234e-05	6.42484e-05	8.89027e-05
480	7.53234e-05	6.42484e-05	8.89027e-05
480	3.47688e-05	2.92934e-05	4.16972e-05
540	3.47688e-05	2.92934e-05	4.16972e-05
540	1.6759e-05	1.39599e-05	2.03924e-05
600	1.6759e-05	1.39599e-05	2.03924e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.960782	0.862951	1.06496
60	0.960782	0.862951	1.06496
60	0.869647	0.777315	0.970016
120	0.869647	0.777315	0.970016
120	0.834441	0.738358	0.942196
180	0.834441	0.738358	0.942196
180	0.819383	0.719117	0.933973
240	0.819383	0.719117	0.933973
240	0.817033	0.712458	0.938207
300	0.817033	0.712458	0.938207
300	0.788336	0.683069	0.912037
360	0.788336	0.683069	0.912037
360	0.775348	0.667071	0.905044
420	0.775348	0.667071	0.905044
420	0.745039	0.635494	0.879354
480	0.745039	0.635494	0.879354
480	0.727105	0.612601	0.871996
540	0.727105	0.612601	0.871996
540	0.681457	0.567639	0.829199
600	0.681457	0.567639	0.829199

# BOTTOM PANEL: (QCD+EW)/QCD
# bin edge - central
0	1.08449
60	1.08449
60	1.09272
120	1.09272
120	1.09987
180	1.09987
180	1.10331
240	1.10331
240	1.10588
300	1.10588
300	1.10643
360	1.10643
360	1.10615
420	1.10615
420	1.10476
480	1.10476
480	1.1013
540	1.1013
540	1.0982
600	1.0982


==> anc/PlotData/QCDEW/pT_b1/NLOPS_deltaSigma.dat <==
# UPPER PANEL: absolute prediction - NLOPS + deltaSigma
# bin edge - central - scale envelope down - scale envelope up
0	0.00356583	0.00318996	0.0039417
60	0.00356583	0.00318996	0.0039417
60	0.0116669	0.0103617	0.0129722
120	0.0116669	0.0103617	0.0129722
120	0.00617563	0.00542833	0.00692293
180	0.00617563	0.00542833	0.00692293
180	0.00257688	0.00225046	0.0029033
240	0.00257688	0.00225046	0.0029033
240	0.00105085	0.000912741	0.00118896
300	0.00105085	0.000912741	0.00118896
300	0.000455323	0.000395981	0.000514665
360	0.000455323	0.000395981	0.000514665
360	0.000197765	0.000171329	0.000224201
420	0.000197765	0.000171329	0.000224201
420	9.43007e-05	8.18082e-05	0.000106793
480	9.43007e-05	8.18082e-05	0.000106793
480	4.59984e-05	3.97328e-05	5.2264e-05
540	4.59984e-05	3.97328e-05	5.2264e-05
540	2.46928e-05	2.1279e-05	2.81066e-05
600	2.46928e-05	2.1279e-05	2.81066e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.960408	0.859173	1.06164
60	0.960408	0.859173	1.06164
60	0.867402	0.77036	0.964443
120	0.867402	0.77036	0.964443
120	0.842386	0.74045	0.944321
180	0.842386	0.74045	0.944321
180	0.848596	0.741103	0.956088
240	0.848596	0.741103	0.956088
240	0.859955	0.746936	0.972974
300	0.859955	0.746936	0.972974
300	0.881069	0.766239	0.995898
360	0.881069	0.766239	0.995898
360	0.895732	0.775996	1.01547
420	0.895732	0.775996	1.01547
420	0.932747	0.809181	1.05631
480	0.932747	0.809181	1.05631
480	0.961945	0.830915	1.09298
540	0.961945	0.830915	1.09298
540	1.00406	0.86525	1.14287
600	1.00406	0.86525	1.14287

# BOTTOM PANEL: (QCD+EW)/QCD
# bin edge - central
0	1.09552
60	1.09552
60	1.10238
120	1.10238
120	1.1104
180	1.1104
180	1.11646
240	1.11646
240	1.12327
300	1.12327
300	1.12623
360	1.12623
360	1.1334
420	1.1334
420	1.1388
480	1.1388
480	1.14104
540	1.14104
540	1.13606
600	1.13606


==> anc/PlotData/QCDEW/pT_b1/offshell.dat <==
# UPPER PANEL: absolute prediction - offshell
# bin edge - central - scale envelope down - scale envelope up
0	0.00371283	0.00347065	0.00387527
60	0.00371283	0.00347065	0.00387527
60	0.0134504	0.0126713	0.0140917
120	0.0134504	0.0126713	0.0140917
120	0.00733112	0.00672356	0.00784608
180	0.00733112	0.00672356	0.00784608
180	0.00303664	0.00273097	0.00333795
240	0.00303664	0.00273097	0.00333795
240	0.00122198	0.00108811	0.00136123
300	0.00122198	0.00108811	0.00136123
300	0.000516785	0.000455803	0.000582275
360	0.000516785	0.000455803	0.000582275
360	0.000220786	0.000193692	0.000250417
420	0.000220786	0.000193692	0.000250417
420	0.0001011	8.80526e-05	0.000115817
480	0.0001011	8.80526e-05	0.000115817
480	4.78181e-05	4.14285e-05	5.50367e-05
540	4.78181e-05	4.14285e-05	5.50367e-05
540	2.45929e-05	2.11096e-05	2.86844e-05
600	2.45929e-05	2.11096e-05	2.86844e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1	0.934772	1.04375
60	1	0.934772	1.04375
60	1	0.942076	1.04768
120	1	0.942076	1.04768
120	1	0.917126	1.07024
180	1	0.917126	1.07024
180	1	0.899339	1.09922
240	1	0.899339	1.09922
240	1	0.890448	1.11395
300	1	0.890448	1.11395
300	1	0.881997	1.12673
360	1	0.881997	1.12673
360	1	0.877284	1.13421
420	1	0.877284	1.13421
420	1	0.870946	1.14557
480	1	0.870946	1.14557
480	1	0.866377	1.15096
540	1	0.866377	1.15096
540	1	0.858362	1.16637
600	1	0.858362	1.16637

# BOTTOM PANEL: (QCD+EW)/QCD
# bin edge - central
0	1.11577
60	1.11577
60	1.13149
120	1.13149
120	1.1338
180	1.1338
180	1.13459
240	1.13459
240	1.13799
300	1.13799
300	1.13953
360	1.13953
360	1.14459
420	1.14459
420	1.15008
480	1.15008
480	1.1531
540	1.1531
540	1.14775
600	1.14775


==> anc/PlotData/QCDEW/pT_bb/NLOPS.dat <==
# UPPER PANEL: absolute prediction - NLOPS
# bin edge - central - scale envelope down - scale envelope up
0	0.007632	0.00688321	0.00839616
90	0.007632	0.00688321	0.00839616
90	0.00722867	0.0064331	0.0081014
180	0.00722867	0.0064331	0.0081014
180	0.00164543	0.00140153	0.00195484
270	0.00164543	0.00140153	0.00195484
270	0.000392221	0.000320336	0.000491119
360	0.000392221	0.000320336	0.000491119
360	0.000109325	8.65907e-05	0.000141979
450	0.000109325	8.65907e-05	0.000141979
450	3.44622e-05	2.67884e-05	4.57325e-05
540	3.44622e-05	2.67884e-05	4.57325e-05
540	1.21093e-05	9.20817e-06	1.64621e-05
630	1.21093e-05	9.20817e-06	1.64621e-05
630	4.73195e-06	3.56082e-06	6.50519e-06
720	4.73195e-06	3.56082e-06	6.50519e-06
720	2.05106e-06	1.51704e-06	2.86825e-06
810	2.05106e-06	1.51704e-06	2.86825e-06
810	9.72492e-07	7.26067e-07	1.34546e-06
900	9.72492e-07	7.26067e-07	1.34546e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.918386	0.828282	1.01034
90	0.918386	0.828282	1.01034
90	0.844666	0.751704	0.946644
180	0.844666	0.751704	0.946644
180	0.759831	0.647203	0.902712
270	0.759831	0.647203	0.902712
270	0.731732	0.597623	0.916238
360	0.731732	0.597623	0.916238
360	0.72949	0.577791	0.947379
450	0.72949	0.577791	0.947379
450	0.724364	0.563068	0.961256
540	0.724364	0.563068	0.961256
540	0.731927	0.556573	0.995026
630	0.731927	0.556573	0.995026
630	0.75469	0.567908	1.0375
720	0.75469	0.567908	1.0375
720	0.802751	0.593744	1.12259
810	0.802751	0.593744	1.12259
810	0.723769	0.540369	1.00135
900	0.723769	0.540369	1.00135

# BOTTOM PANEL: (QCD+EW)/QCD
# bin edge - central
0	1.0865
90	1.0865
90	1.09913
180	1.09913
180	1.11577
270	1.11577
270	1.10736
360	1.10736
360	1.09794
450	1.09794
450	1.08955
540	1.08955
540	1.08098
630	1.08098
630	1.07688
720	1.07688
720	1.06994
810	1.06994
810	1.06535
900	1.06535


==> anc/PlotData/QCDEW/pT_bb/NLOPS_deltaSigma.dat <==
# UPPER PANEL: absolute prediction - NLOPS + deltaSigma
# bin edge - central - scale envelope down - scale envelope up
0	0.00761022	0.00684684	0.0083736
90	0.00761022	0.00684684	0.0083736
90	0.00727311	0.00643704	0.00810918
180	0.00727311	0.00643704	0.00810918
180	0.00173193	0.00145497	0.00200889
270	0.00173193	0.00145497	0.00200889
270	0.000439586	0.000354017	0.000525154
360	0.000439586	0.000354017	0.000525154
360	0.000129168	0.000101351	0.000156985
450	0.000129168	0.000101351	0.000156985
450	4.41317e-05	3.45343e-05	5.37291e-05
540	4.41317e-05	3.45343e-05	5.37291e-05
540	1.65526e-05	1.28549e-05	2.02503e-05
630	1.65526e-05	1.28549e-05	2.02503e-05
630	6.96134e-06	5.42104e-06	8.50164e-06
720	6.96134e-06	5.42104e-06	8.50164e-06
720	3.13461e-06	2.42751e-06	3.84171e-06
810	3.13461e-06	2.42751e-06	3.84171e-06
810	1.76509e-06	1.38048e-06	2.1497e-06
900	1.76509e-06	1.38048e-06	2.1497e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.915765	0.823905	1.00763
90	0.915765	0.823905	1.00763
90	0.849859	0.752165	0.947553
180	0.849859	0.752165	0.947553
180	0.799776	0.67188	0.927671
270	0.799776	0.67188	0.927671
270	0.820097	0.660459	0.979735
360	0.820097	0.660459	0.979735
360	0.861896	0.676283	1.04751
450	0.861896	0.676283	1.04751
450	0.927608	0.725879	1.12934
540	0.927608	0.725879	1.12934
540	1.0005	0.776993	1.224
630	1.0005	0.776993	1.224
630	1.11025	0.864591	1.35591
720	1.11025	0.864591	1.35591
720	1.22683	0.950088	1.50358
810	1.22683	0.950088	1.50358
810	1.31365	1.02741	1.5999
900	1.31365	1.02741	1.5999

# BOTTOM PANEL: (QCD+EW)/QCD
# bin edge - central
0	1.09509
90	1.09509
90	1.10971
180	1.10971
180	1.13338
270	1.13338
270	1.13485
360	1.13485
360	1.13988
450	1.13988
450	1.13897
540	1.13897
540	1.13924
630	1.13924
630	1.13712
720	1.13712
720	1.16849
810	1.16849
810	1.11788
900	1.11788


==> anc/PlotData/QCDEW/pT_bb/offshell.dat <==
# UPPER PANEL: absolute prediction - offshell
# bin edge - central - scale envelope down - scale envelope up
0	0.00831023	0.007876	0.00865448
90	0.00831023	0.007876	0.00865448
90	0.00855802	0.00798148	0.00899593
180	0.00855802	0.00798148	0.00899593
180	0.00216552	0.00185145	0.00256121
270	0.00216552	0.00185145	0.00256121
270	0.000536017	0.00043521	0.000676056
360	0.000536017	0.00043521	0.000676056
360	0.000149865	0.000118825	0.000194755
450	0.000149865	0.000118825	0.000194755
450	4.75758e-05	3.72302e-05	6.26393e-05
540	4.75758e-05	3.72302e-05	6.26393e-05
540	1.65444e-05	1.28843e-05	2.18979e-05
630	1.65444e-05	1.28843e-05	2.18979e-05
630	6.27006e-06	4.89187e-06	8.28526e-06
720	6.27006e-06	4.89187e-06	8.28526e-06
720	2.55504e-06	2.00549e-06	3.34524e-06
810	2.55504e-06	2.00549e-06	3.34524e-06
810	1.34365e-06	1.04054e-06	1.78783e-06
900	1.34365e-06	1.04054e-06	1.78783e-06

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1	0.947748	1.04142
90	1	0.947748	1.04142
90	1	0.932632	1.05117
180	1	0.932632	1.05117
180	1	0.854968	1.18272
270	1	0.854968	1.18272
270	1	0.811933	1.26126
360	1	0.811933	1.26126
360	1	0.79288	1.29954
450	1	0.79288	1.29954
450	1	0.782545	1.31662
540	1	0.782545	1.31662
540	1	0.778771	1.32358
630	1	0.778771	1.32358
630	1	0.780195	1.3214
720	1	0.780195	1.3214
720	1	0.784915	1.30927
810	1	0.784915	1.30927
810	1	0.774413	1.33058
900	1	0.774413	1.33058

# BOTTOM PANEL: (QCD+EW)/QCD
# bin edge - central
0	1.12088
90	1.12088
90	1.13749
180	1.13749
180	1.14418
270	1.14418
270	1.13304
360	1.13304
360	1.13295
450	1.13295
450	1.13403
540	1.13403
540	1.13902
630	1.13902
630	1.14333
720	1.14333
720	1.19717
810	1.19717
810	1.14004
900	1.14004


==> anc/PlotData/QCDEW/pT_los/NLOPS.dat <==
# UPPER PANEL: absolute prediction - NLOPS
# bin edge - central - scale envelope down - scale envelope up
0	0.0122656	0.0109053	0.0137841
50	0.0122656	0.0109053	0.0137841
50	0.0123399	0.0109803	0.0138399
100	0.0123399	0.0109803	0.0138399
100	0.0038829	0.00344907	0.00435698
150	0.0038829	0.00344907	0.00435698
150	0.00132869	0.00117697	0.00149379
200	0.00132869	0.00117697	0.00149379
200	0.000504107	0.000445254	0.000568124
250	0.000504107	0.000445254	0.000568124
250	0.000211335	0.000186234	0.000238596
300	0.000211335	0.000186234	0.000238596
300	9.3531e-05	8.20473e-05	0.000106182
350	9.3531e-05	8.20473e-05	0.000106182
350	4.37604e-05	3.82536e-05	4.98754e-05
400	4.37604e-05	3.82536e-05	4.98754e-05
400	2.13097e-05	1.85515e-05	2.43953e-05
450	2.13097e-05	1.85515e-05	2.43953e-05
450	1.03918e-05	8.96863e-06	1.20312e-05
500	1.03918e-05	8.96863e-06	1.20312e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.873606	0.77672	0.98176
50	0.873606	0.77672	0.98176
50	0.866931	0.771414	0.972313
100	0.866931	0.771414	0.972313
100	0.843711	0.749444	0.946723
150	0.843711	0.749444	0.946723
150	0.822403	0.728494	0.924592
200	0.822403	0.728494	0.924592
200	0.80541	0.711381	0.90769
250	0.80541	0.711381	0.90769
250	0.782563	0.689615	0.883509
300	0.782563	0.689615	0.883509
300	0.760656	0.667263	0.863542
350	0.760656	0.667263	0.863542
350	0.756963	0.661707	0.862739
400	0.756963	0.661707	0.862739
400	0.731292	0.636638	0.837181
450	0.731292	0.636638	0.837181
450	0.706709	0.609924	0.818199
500	0.706709	0.609924	0.818199

# BOTTOM PANEL: (QCD+EW)/QCD
# bin edge - central
0	1.10754
50	1.10754
50	1.09428
100	1.09428
100	1.07935
150	1.07935
150	1.06722
200	1.06722
200	1.0579
250	1.0579
250	1.05045
300	1.05045
300	1.04463
350	1.04463
350	1.04034
400	1.04034
400	1.03638
450	1.03638
450	1.0341
500	1.0341


==> anc/PlotData/QCDEW/pT_los/NLOPS_deltaSigma.dat <==
# UPPER PANEL: absolute prediction - NLOPS + deltaSigma
# bin edge - central - scale envelope down - scale envelope up
0	0.0123617	0.0109214	0.013802
50	0.0123617	0.0109214	0.013802
50	0.0124529	0.0110221	0.0138837
100	0.0124529	0.0110221	0.0138837
100	0.00394005	0.00348552	0.00439458
150	0.00394005	0.00348552	0.00439458
150	0.00136954	0.00121069	0.00152839
200	0.00136954	0.00121069	0.00152839
200	0.000522475	0.000460873	0.000584077
250	0.000522475	0.000460873	0.000584077
250	0.000222189	0.000195947	0.000248431
300	0.000222189	0.000195947	0.000248431
300	9.8952e-05	8.6788e-05	0.000111116
350	9.8952e-05	8.6788e-05	0.000111116
350	4.58099e-05	3.98583e-05	5.17615e-05
400	4.58099e-05	3.98583e-05	5.17615e-05
400	2.31631e-05	1.99923e-05	2.63339e-05
450	2.31631e-05	1.99923e-05	2.63339e-05
450	1.11073e-05	9.28736e-06	1.29272e-05
500	1.11073e-05	9.28736e-06	1.29272e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.88045	0.777869	0.983032
50	0.88045	0.777869	0.983032
50	0.87487	0.774352	0.975388
100	0.87487	0.774352	0.975388
100	0.856129	0.757365	0.954892
150	0.856129	0.757365	0.954892
150	0.847687	0.749363	0.946011
200	0.847687	0.749363	0.946011
200	0.834757	0.736335	0.933178
250	0.834757	0.736335	0.933178
250	0.822755	0.725583	0.919927
300	0.822755	0.725583	0.919927
300	0.804743	0.705817	0.903669
350	0.804743	0.705817	0.903669
350	0.792415	0.689464	0.895366
400	0.792415	0.689464	0.895366
400	0.794896	0.686082	0.903709
450	0.794896	0.686082	0.903709
450	0.755367	0.6316	0.879135
500	0.755367	0.6316	0.879135

# BOTTOM PANEL: (QCD+EW)/QCD
# bin edge - central
0	1.12045
50	1.12045
50	1.10429
100	1.10429
100	1.08947
150	1.08947
150	1.07913
200	1.07913
200	1.07132
250	1.07132
250	1.06615
300	1.06615
300	1.06411
350	1.06411
350	1.06482
400	1.06482
400	1.06286
450	1.06286
450	1.06971
500	1.06971


==> anc/PlotData/QCDEW/pT_los/offshell.dat <==
# UPPER PANEL: absolute prediction - offshell
# bin edge - central - scale envelope down - scale envelope up
0	0.0140402	0.0129915	0.0148554
50	0.0140402	0.0129915	0.0148554
50	0.014234	0.0132257	0.0149867
100	0.014234	0.0132257	0.0149867
100	0.00460217	0.00426845	0.00484235
150	0.00460217	0.00426845	0.00484235
150	0.00161562	0.00148854	0.00171017
200	0.00161562	0.00148854	0.00171017
200	0.000625901	0.000573287	0.000666907
250	0.000625901	0.000573287	0.000666907
250	0.000270055	0.000245385	0.000290333
300	0.000270055	0.000245385	0.000290333
300	0.000122961	0.00011106	0.000133394
350	0.000122961	0.00011106	0.000133394
350	5.78105e-05	5.20229e-05	6.3002e-05
400	5.78105e-05	5.20229e-05	6.3002e-05
400	2.91398e-05	2.60817e-05	3.21719e-05
450	2.91398e-05	2.60817e-05	3.21719e-05
450	1.47045e-05	1.30383e-05	1.64622e-05
500	1.47045e-05	1.30383e-05	1.64622e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1	0.925307	1.05806
50	1	0.925307	1.05806
50	1	0.929163	1.05288
100	1	0.929163	1.05288
100	1	0.927486	1.05219
150	1	0.927486	1.05219
150	1	0.921343	1.05852
200	1	0.921343	1.05852
200	1	0.915939	1.06552
250	1	0.915939	1.06552
250	1	0.908648	1.07509
300	1	0.908648	1.07509
300	1	0.903213	1.08485
350	1	0.903213	1.08485
350	1	0.899887	1.0898
400	1	0.899887	1.0898
400	1	0.895054	1.10405
450	1	0.895054	1.10405
450	1	0.886688	1.11953
500	1	0.886688	1.11953

# BOTTOM PANEL: (QCD+EW)/QCD
# bin edge - central
0	1.14823
50	1.14823
50	1.12975
100	1.12975
100	1.11048
150	1.11048
150	1.09516
200	1.09516
200	1.08329
250	1.08329
250	1.07457
300	1.07457
300	1.06982
350	1.06982
350	1.06744
400	1.06744
400	1.06464
450	1.06464
450	1.06599
500	1.06599


==> anc/PlotData/QCDEW/pT_miss/NLOPS.dat <==
# UPPER PANEL: absolute prediction - NLOPS
# bin edge - central - scale envelope down - scale envelope up
0	0.00718692	0.00644806	0.00796982
50	0.00718692	0.00644806	0.00796982
50	0.0120226	0.0107558	0.013383
100	0.0120226	0.0107558	0.013383
100	0.00693522	0.00615479	0.0078025
150	0.00693522	0.00615479	0.0078025
150	0.00265659	0.00231965	0.00305323
200	0.00265659	0.00231965	0.00305323
200	0.00102591	0.000880446	0.00120562
250	0.00102591	0.000880446	0.00120562
250	0.000444713	0.000376587	0.000531568
300	0.000444713	0.000376587	0.000531568
300	0.000210245	0.000176152	0.000254665
350	0.000210245	0.000176152	0.000254665
350	0.000105788	8.76326e-05	0.000129981
400	0.000105788	8.76326e-05	0.000129981
400	5.45369e-05	4.48283e-05	6.76358e-05
450	5.45369e-05	4.48283e-05	6.76358e-05
450	2.95515e-05	2.40928e-05	3.70078e-05
500	2.95515e-05	2.40928e-05	3.70078e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.898505	0.806133	0.996383
50	0.898505	0.806133	0.996383
50	0.882768	0.789753	0.982657
100	0.882768	0.789753	0.982657
100	0.843509	0.748588	0.948993
150	0.843509	0.748588	0.948993
150	0.805601	0.703425	0.925881
200	0.805601	0.703425	0.925881
200	0.779235	0.668747	0.915735
250	0.779235	0.668747	0.915735
250	0.764472	0.647361	0.913777
300	0.764472	0.647361	0.913777
300	0.747049	0.625909	0.904884
350	0.747049	0.625909	0.904884
350	0.752747	0.62356	0.924895
400	0.752747	0.62356	0.924895
400	0.728075	0.598464	0.902947
450	0.728075	0.598464	0.902947
450	0.7239	0.590183	0.906552
500	0.7239	0.590183	0.906552

# BOTTOM PANEL: (QCD+EW)/QCD
# bin edge - central
0	1.08759
50	1.08759
50	1.09173
100	1.09173
100	1.10005
150	1.10005
150	1.10938
200	1.10938
200	1.1114
250	1.1114
250	1.10876
300	1.10876
300	1.10414
350	1.10414
350	1.10017
400	1.10017
400	1.09718
450	1.09718
450	1.09368
500	1.09368


==> anc/PlotData/QCDEW/pT_miss/NLOPS_deltaSigma.dat <==
# UPPER PANEL: absolute prediction - NLOPS + deltaSigma
# bin edge - central - scale envelope down - scale envelope up
0	0.00714507	0.00637106	0.00791908
50	0.00714507	0.00637106	0.00791908
50	0.0120227	0.0107026	0.0133428
100	0.0120227	0.0107026	0.0133428
100	0.0070732	0.00624896	0.00789744
150	0.0070732	0.00624896	0.00789744
150	0.00276217	0.00239514	0.00312919
200	0.00276217	0.00239514	0.00312919
200	0.0010906	0.000927625	0.00125358
250	0.0010906	0.000927625	0.00125358
250	0.000478676	0.000400941	0.000556411
300	0.000478676	0.000400941	0.000556411
300	0.000231193	0.000191708	0.000270678
350	0.000231193	0.000191708	0.000270678
350	0.000115872	9.46178e-05	0.000137126
400	0.000115872	9.46178e-05	0.000137126
400	6.12454e-05	4.97056e-05	7.27852e-05
450	6.12454e-05	4.97056e-05	7.27852e-05
450	3.30631e-05	2.65466e-05	3.95796e-05
500	3.30631e-05	2.65466e-05	3.95796e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	0.893273	0.796507	0.990039
50	0.893273	0.796507	0.990039
50	0.882776	0.785846	0.979706
100	0.882776	0.785846	0.979706
100	0.860291	0.760041	0.960541
150	0.860291	0.760041	0.960541
150	0.837618	0.726319	0.948917
200	0.837618	0.726319	0.948917
200	0.828371	0.704582	0.952159
250	0.828371	0.704582	0.952159
250	0.822855	0.689227	0.956482
300	0.822855	0.689227	0.956482
300	0.821482	0.681184	0.96178
350	0.821482	0.681184	0.96178
350	0.8245	0.673264	0.975737
400	0.8245	0.673264	0.975737
400	0.817634	0.663577	0.971692
450	0.817634	0.663577	0.971692
450	0.809921	0.650292	0.969551
500	0.809921	0.650292	0.969551

# BOTTOM PANEL: (QCD+EW)/QCD
# bin edge - central
0	1.10026
50	1.10026
50	1.10279
100	1.10279
100	1.10977
150	1.10977
150	1.12041
200	1.12041
200	1.12244
250	1.12244
250	1.12134
300	1.12134
300	1.11853
350	1.11853
350	1.11537
400	1.11537
400	1.11266
450	1.11266
450	1.11629
500	1.11629


==> anc/PlotData/QCDEW/pT_miss/offshell.dat <==
# UPPER PANEL: absolute prediction - offshell
# bin edge - central - scale envelope down - scale envelope up
0	0.00799875	0.00751807	0.00836471
50	0.00799875	0.00751807	0.00836471
50	0.0136192	0.0128131	0.0142486
100	0.0136192	0.0128131	0.0142486
100	0.00822187	0.00756893	0.00875397
150	0.00822187	0.00756893	0.00875397
150	0.00329765	0.00292922	0.00369859
200	0.00329765	0.00292922	0.00369859
200	0.00131656	0.00113031	0.0015475
250	0.00131656	0.00113031	0.0015475
250	0.000581726	0.000489062	0.000702359
300	0.000581726	0.000489062	0.000702359
300	0.000281434	0.000232655	0.000346937
350	0.000281434	0.000232655	0.000346937
350	0.000140536	0.000114649	0.000176106
400	0.000140536	0.000114649	0.000176106
400	7.49056e-05	6.01789e-05	9.563e-05
450	7.49056e-05	6.01789e-05	9.563e-05
450	4.08226e-05	3.23676e-05	5.2923e-05
500	4.08226e-05	3.23676e-05	5.2923e-05

# MIDDLE PANEL: ratio to off-shell
# bin edge - central - scale envelope down - scale envelope up
0	1	0.939906	1.04575
50	1	0.939906	1.04575
50	1	0.940812	1.04621
100	1	0.940812	1.04621
100	1	0.920585	1.06472
150	1	0.920585	1.06472
150	1	0.888275	1.12158
200	1	0.888275	1.12158
200	1	0.858533	1.17541
250	1	0.858533	1.17541
250	1	0.840709	1.20737
300	1	0.840709	1.20737
300	1	0.826677	1.23275
350	1	0.826677	1.23275
350	1	0.815798	1.2531
400	1	0.815798	1.2531
400	1	0.803397	1.27667
450	1	0.803397	1.27667
450	1	0.792884	1.29641
500	1	0.792884	1.29641

# BOTTOM PANEL: (QCD+EW)/QCD
# bin edge - central
0	1.12858
50	1.12858
50	1.12917
100	1.12917
100	1.13347
150	1.13347
150	1.13951
200	1.13951
200	1.13611
250	1.13611
250	1.12964
300	1.12964
300	1.12267
350	1.12267
350	1.11756
400	1.11756
400	1.11194
450	1.11194
450	1.11192
500	1.11192


==> anc/README.txt <==
NLOPS:
 -> includes powheg input file
 -> Pythia8 shower run cards
 -> Rivet analysis

PlotData:
 -> Includes data for all plots shown in the paper
 -> Each value is listed twice as the beginning and end of the bin

